Ordinary Percolation with Discontinuous Transitions

Percolation on a one-dimensional lattice and fractals such as the Sierpinski gasket is typically considered to be trivial because they percolate only at full bond density. By dressing up such lattices with small-world bonds, a novel percolation transition with explosive cluster growth can emerge at a nontrivial critical point. There, the usual order parameter, describing the probability of any node to be part of the largest cluster, jumps instantly to a finite value. Here, we provide a simple example of this transition in form of a small-world network consisting of a one-dimensional lattice combined with a hierarchy of long-range bonds that reveals many features of the transition in a mathematically rigorous manner.

==> jump_perco4_supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    331177,       7770]
NotebookOptionsPosition[    315801,       7358]
NotebookOutlinePosition[    316258,       7376]
CellTagsIndexPosition[    316215,       7373]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{3.531965434646332*^9, 3.532003889362184*^9}],

Cell[CellGroupData[{

Cell["Supplement:", "Title",
 CellChangeTimes->{{3.5319374021818113`*^9, 3.531937405673818*^9}}],

Cell["\<\
\[OpenCurlyDoubleQuote]Ordinary Percolation with Discontinuous Transitions\
\[CloseCurlyDoubleQuote]
S. Boettcher, V. Singh, and R. M. Ziff\
\>", "Subtitle",
 CellChangeTimes->{
  3.53193744786198*^9, {3.531942343029393*^9, 3.531942362336706*^9}}],

Cell[CellGroupData[{

Cell["From Eqs. (6,7) to Eq. (9):", "Section",
 CellChangeTimes->{{3.531937526700266*^9, 3.531937545810848*^9}}],

Cell["Starting from Eqs. (6,7)...", "Text",
 CellChangeTimes->{{3.531937580644004*^9, 3.53193759104206*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["T", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{
   RowBox[{"x", "*", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "n"], "[", "x", "]"}], "^", "2"}]}], "+", 
   RowBox[{"p", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "x", "*", 
       RowBox[{
        SubscriptBox["T", "n"], "[", "x", "]"}], "*", 
       RowBox[{
        SubscriptBox["S", "n"], "[", 
        RowBox[{"x", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox["S", "n"], "[", 
        RowBox[{"x", ",", "1"}], "]"}], "*", 
       RowBox[{
        SubscriptBox["S", "n"], "[", 
        RowBox[{"1", ",", "x"}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["S", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "p"}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "*", 
      RowBox[{
       SubscriptBox["T", "n"], "[", "x", "]"}], "*", 
      RowBox[{
       SubscriptBox["S", "n"], "[", 
       RowBox[{"x", ",", "y"}], "]"}]}], "+", 
     RowBox[{"y", "*", 
      RowBox[{
       SubscriptBox["T", "n"], "[", "y", "]"}], "*", 
      RowBox[{
       SubscriptBox["S", "n"], "[", 
       RowBox[{"x", ",", "y"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["S", "n"], "[", 
       RowBox[{"x", ",", "1"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["S", "n"], "[", 
       RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.531908077677911*^9, 3.531908278968688*^9}, {
  3.531908737268734*^9, 3.531908759988446*^9}, {3.531965454220211*^9, 
  3.531965600153648*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{
     SubscriptBox["T", "n"], "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"p", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["S", "n"], "[", 
       RowBox[{"1", ",", "x"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["S", "n"], "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "+", 
     RowBox[{"2", " ", "x", " ", 
      RowBox[{
       SubscriptBox["S", "n"], "[", 
       RowBox[{"x", ",", "x"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["T", "n"], "[", "x", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.531908286428459*^9, 3.531908309810691*^9}, 
   3.531908772761957*^9, 3.5319089012565107`*^9, 3.531909200544649*^9, 
   3.5319094103912497`*^9, 3.531909591507115*^9, 3.531909712221119*^9, 
   3.531909775690587*^9, 3.531922721742497*^9, 3.531933568241562*^9, 
   3.531933801503175*^9, 3.531933943421378*^9, 3.531941081247479*^9, 
   3.531942375045149*^9, 3.531950752102886*^9, 3.5319598594804163`*^9, 
   3.5319656118641357`*^9, 3.5320012603292027`*^9, 3.532041774938336*^9, 
   3.53204311191573*^9, 3.532655176107353*^9, 3.532661604847727*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", "p"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"1", ",", "y"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "y"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["T", "n"], "[", "x", "]"}]}], "+", 
    RowBox[{"y", " ", 
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "y"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["T", "n"], "[", "y", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.531908286428459*^9, 3.531908309810691*^9}, 
   3.531908772761957*^9, 3.5319089012565107`*^9, 3.531909200544649*^9, 
   3.5319094103912497`*^9, 3.531909591507115*^9, 3.531909712221119*^9, 
   3.531909775690587*^9, 3.531922721742497*^9, 3.531933568241562*^9, 
   3.531933801503175*^9, 3.531933943421378*^9, 3.531941081247479*^9, 
   3.531942375045149*^9, 3.531950752102886*^9, 3.5319598594804163`*^9, 
   3.5319656118641357`*^9, 3.5320012603292027`*^9, 3.532041774938336*^9, 
   3.53204311191573*^9, 3.532655176107353*^9, 3.532661604854863*^9}]
}, Open  ]],

Cell[TextData[{
 "...we eliminate y from Eq. (7), once by setting y=x and defining \
\[CapitalSigma](x)=S(x,x), and another time by setting y=1 and defining \
\[ScriptCapitalS](x)=S(x,1)=S(1,x).\nThis changes Eq. (6) for ",
 Cell[BoxData[
  SubscriptBox["T", "n"]],
  CellChangeTimes->{{3.531908950821767*^9, 3.5319090467094316`*^9}, {
   3.5319094877766943`*^9, 3.531909493839703*^9}, {3.5319095647976313`*^9, 
   3.531909579124044*^9}, {3.5319097529206963`*^9, 3.5319097544853888`*^9}, {
   3.531965634454084*^9, 3.531965702910174*^9}}],
 "...."
}], "Text",
 CellChangeTimes->{{3.531937612940145*^9, 3.531937799298211*^9}, {
   3.531937833450502*^9, 3.5319378576901007`*^9}, {3.531949754767786*^9, 
   3.531949799449586*^9}, 3.532041837841555*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["T", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["T", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "n"], "[", "x", "]"}], "\[Rule]", "T"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["T", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "x"}], "]"}], "\[Rule]", "\[CapitalSigma]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["T", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}], "\[Rule]", "S"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["T", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"1", ",", "x"}], "]"}], "\[Rule]", "S"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["T", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{"Factor", "[", 
   SubscriptBox["T", 
    RowBox[{"n", "+", "1"}]], "]"}]}]}], "Input",
 CellChangeTimes->{{3.531908950821767*^9, 3.5319090467094316`*^9}, {
  3.5319094877766943`*^9, 3.531909493839703*^9}, {3.5319095647976313`*^9, 
  3.531909579124044*^9}, {3.5319097529206963`*^9, 3.5319097544853888`*^9}, {
  3.531965634454084*^9, 3.531965702910174*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", " ", 
   SuperscriptBox["S", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["T", "2"], " ", "x"}], "+", 
  RowBox[{
  "2", " ", "p", " ", "T", " ", "x", " ", "\[CapitalSigma]"}]}]], "Output",
 CellChangeTimes->{3.5319090524376907`*^9, 3.53190920318995*^9, 
  3.531909414043442*^9, 3.531909593866124*^9, 3.5319097140140457`*^9, 
  3.531909777816381*^9, 3.531922723176469*^9, 3.531933569723681*^9, 
  3.5319338026017027`*^9, 3.531933944466991*^9, 3.531941084167107*^9, 
  3.5319423777051783`*^9, 3.531950754164895*^9, 3.531959861990738*^9, 
  3.5320012647356377`*^9, 3.5320417827596817`*^9, 3.532043115120469*^9, 
  3.532655180307831*^9, 3.532661607244042*^9}]
}, Open  ]],

Cell[TextData[{
 "...and Eq. (7) for \[CapitalSigma]",
 Cell[BoxData[
  SubscriptBox["", "n"]],
  CellChangeTimes->{{3.531908344932891*^9, 3.531908357275632*^9}, {
   3.531908429501741*^9, 3.5319084467640047`*^9}, {3.531908775567725*^9, 
   3.5319087769755096`*^9}, {3.53190910280226*^9, 3.531909113537878*^9}, {
   3.531909152223599*^9, 3.531909174930849*^9}, {3.531909279317306*^9, 
   3.531909362992255*^9}, {3.53190950272047*^9, 3.531909524352291*^9}, {
   3.5319097578014936`*^9, 3.531909759904025*^9}, {3.531965715710662*^9, 
   3.5319658302909117`*^9}}],
 "..."
}], "Text",
 CellChangeTimes->{{3.531937867043741*^9, 3.531937891266087*^9}, {
  3.5319498089857807`*^9, 3.5319498093056097`*^9}, {3.53204180784744*^9, 
  3.532041816322311*^9}, {3.532041959256199*^9, 3.532041968504002*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[CapitalSigma]", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{
   SubscriptBox["S", 
    RowBox[{"n", "+", "1"}]], "/.", 
   RowBox[{"y", "\[Rule]", "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["\[CapitalSigma]", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "n"], "[", "x", "]"}], "\[Rule]", "T"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["\[CapitalSigma]", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "x"}], "]"}], "\[Rule]", "\[CapitalSigma]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["\[CapitalSigma]", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}], "\[Rule]", "S"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["\[CapitalSigma]", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"1", ",", "x"}], "]"}], "\[Rule]", "S"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[CapitalSigma]", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{"Factor", "[", 
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{"n", "+", "1"}]], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.531908344932891*^9, 3.531908357275632*^9}, {
  3.531908429501741*^9, 3.5319084467640047`*^9}, {3.531908775567725*^9, 
  3.5319087769755096`*^9}, {3.53190910280226*^9, 3.531909113537878*^9}, {
  3.531909152223599*^9, 3.531909174930849*^9}, {3.531909279317306*^9, 
  3.531909362992255*^9}, {3.53190950272047*^9, 3.531909524352291*^9}, {
  3.5319097578014936`*^9, 3.531909759904025*^9}, {3.531965715710662*^9, 
  3.5319658302909117`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", "p"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"1", ",", "x"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "x"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["T", "n"], "[", "x", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.5319083603766537`*^9, 3.5319084495419073`*^9, 
  3.531908780592044*^9, 3.531908853640239*^9, 3.5319089034072123`*^9, 
  3.531909205471443*^9, 3.531909336468521*^9, 3.531909369560499*^9, 
  3.531909422345664*^9, 3.5319096020687733`*^9, 3.531909716142521*^9, 
  3.531909784459827*^9, 3.531922724456737*^9, 3.5319335711647387`*^9, 
  3.531933803808208*^9, 3.531933945557115*^9, 3.531941086718013*^9, 
  3.531942379733089*^9, 3.5319507558716993`*^9, 3.53195986378328*^9, 
  3.5319658412040043`*^9, 3.5320012672190037`*^9, 3.532041789380665*^9, 
  3.532043120656584*^9, 3.5326551840414267`*^9, 3.532661610334882*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["S", "2"], "+", 
    RowBox[{"2", " ", "T", " ", "x", " ", "\[CapitalSigma]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.5319083603766537`*^9, 3.5319084495419073`*^9, 
  3.531908780592044*^9, 3.531908853640239*^9, 3.5319089034072123`*^9, 
  3.531909205471443*^9, 3.531909336468521*^9, 3.531909369560499*^9, 
  3.531909422345664*^9, 3.5319096020687733`*^9, 3.531909716142521*^9, 
  3.531909784459827*^9, 3.531922724456737*^9, 3.5319335711647387`*^9, 
  3.531933803808208*^9, 3.531933945557115*^9, 3.531941086718013*^9, 
  3.531942379733089*^9, 3.5319507558716993`*^9, 3.53195986378328*^9, 
  3.5319658412040043`*^9, 3.5320012672190037`*^9, 3.532041789380665*^9, 
  3.532043120656584*^9, 3.5326551840414267`*^9, 3.5326616103488407`*^9}]
}, Open  ]],

Cell[TextData[{
 "...and Eq. (7) again for \[ScriptCapitalS]",
 Cell[BoxData[
  SubscriptBox["", "n"]],
  CellChangeTimes->{{3.5319085965904303`*^9, 3.531908601277152*^9}, {
    3.5319086576286783`*^9, 3.531908683703331*^9}, {3.531908714828208*^9, 
    3.531908724640616*^9}, {3.53190878694452*^9, 3.53190882401593*^9}, {
    3.531908856437894*^9, 3.531908892765851*^9}, {3.531909118932242*^9, 
    3.53190914593036*^9}, {3.5319092375206213`*^9, 3.531909262951097*^9}, {
    3.531909545517638*^9, 3.531909552757766*^9}, {3.531909677584085*^9, 
    3.5319096811651907`*^9}, {3.5319097633046618`*^9, 3.531909764583643*^9}, {
    3.531965866711501*^9, 3.531965933375736*^9}, 3.532001252849547*^9}],
 "..."
}], "Text",
 CellChangeTimes->{{3.531937900324308*^9, 3.531937915346271*^9}, {
  3.531938283581562*^9, 3.531938285140414*^9}, {3.531949815505868*^9, 
  3.5319498157856073`*^9}, {3.5320419142483997`*^9, 3.532041945330364*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["S", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{
   SubscriptBox["S", 
    RowBox[{"n", "+", "1"}]], "/.", 
   RowBox[{"y", "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["S", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["S", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["T", "n"], "[", "x", "]"}], "\[Rule]", "T"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["S", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["S", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{
       SubscriptBox["T", "n"], "[", "1", "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["S", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["S", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}], "\[Rule]", "S"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["S", 
    RowBox[{"n", "+", "1"}]], "=", 
   RowBox[{
    SubscriptBox["S", 
     RowBox[{"n", "+", "1"}]], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"1", ",", "x"}], "]"}], "\[Rule]", "S"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["S", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{"Factor", "[", 
   SubscriptBox["S", 
    RowBox[{"n", "+", "1"}]], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5319085965904303`*^9, 3.531908601277152*^9}, {
   3.5319086576286783`*^9, 3.531908683703331*^9}, {3.531908714828208*^9, 
   3.531908724640616*^9}, {3.53190878694452*^9, 3.53190882401593*^9}, {
   3.531908856437894*^9, 3.531908892765851*^9}, {3.531909118932242*^9, 
   3.53190914593036*^9}, {3.5319092375206213`*^9, 3.531909262951097*^9}, {
   3.531909545517638*^9, 3.531909552757766*^9}, {3.531909677584085*^9, 
   3.5319096811651907`*^9}, {3.5319097633046618`*^9, 3.531909764583643*^9}, {
   3.531965866711501*^9, 3.531965933375736*^9}, 3.532001252849547*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", "p"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["T", "n"], "[", "1", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{
      SubscriptBox["S", "n"], "[", 
      RowBox[{"x", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["T", "n"], "[", "x", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5319088297526903`*^9, {3.531908878870699*^9, 3.5319089050194273`*^9}, 
   3.531909425869112*^9, 3.531909608559395*^9, 3.531909718321587*^9, 
   3.53190979249234*^9, 3.531922725700694*^9, 3.531933572657572*^9, 
   3.531933805062508*^9, 3.531933946597193*^9, 3.5319410894340057`*^9, 
   3.531942382248764*^9, 3.5319507578519907`*^9, 3.531959866214611*^9, 
   3.531965937354126*^9, 3.532001276638936*^9, 3.532041981798019*^9, 
   3.532043125788107*^9, 3.5326551868930407`*^9, 3.532661612730198*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "S", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"T", " ", "x"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.5319088297526903`*^9, {3.531908878870699*^9, 3.5319089050194273`*^9}, 
   3.531909425869112*^9, 3.531909608559395*^9, 3.531909718321587*^9, 
   3.53190979249234*^9, 3.531922725700694*^9, 3.531933572657572*^9, 
   3.531933805062508*^9, 3.531933946597193*^9, 3.5319410894340057`*^9, 
   3.531942382248764*^9, 3.5319507578519907`*^9, 3.531959866214611*^9, 
   3.531965937354126*^9, 3.532001276638936*^9, 3.532041981798019*^9, 
   3.532043125788107*^9, 3.5326551868930407`*^9, 3.532661612735661*^9}]
}, Open  ]],

Cell[TextData[{
 "...where we have suppressed both, the index n and the argument x (but, of \
course, any explicit x-dependence remains).\nFor Eq. (8), we define an \
argument vector V",
 Cell[BoxData[
  SubscriptBox["", "n"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 "(x) to conveniently express our three functions..."
}], "Text",
 CellChangeTimes->{{3.531938075401638*^9, 3.531938145389098*^9}, {
  3.53193828927872*^9, 3.5319383268532352`*^9}, {3.531938357608852*^9, 
  3.531938400520853*^9}, {3.531938432218412*^9, 3.531938438905938*^9}, {
  3.5319386296206923`*^9, 3.531938631025715*^9}, {3.5319498325445147`*^9, 
  3.53194983367173*^9}, {3.5320420704209547`*^9, 3.532042081487871*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V", "=", 
  RowBox[{"{", 
   RowBox[{"T", ",", "\[CapitalSigma]", ",", "S"}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.53031998947812*^9, {3.530320118727627*^9, 3.530320128861022*^9}, {
   3.530320195312785*^9, 3.530320208218021*^9}, {3.530320247299541*^9, 
   3.530320317468635*^9}, {3.530321477808569*^9, 3.5303214784077883`*^9}, {
   3.530321917680328*^9, 3.530321918519713*^9}, {3.530321984638485*^9, 
   3.530322004194085*^9}, {3.530322820694434*^9, 3.530322821262298*^9}, {
   3.5319096322879057`*^9, 3.531909662226829*^9}, 3.531938159457443*^9, {
   3.531938245193934*^9, 3.531938246376728*^9}, {3.531938453876267*^9, 
   3.53193845406811*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"T", ",", "\[CapitalSigma]", ",", "S"}], "}"}]], "Output",
 CellChangeTimes->{3.530320322680194*^9, 3.530321481748403*^9, 
  3.530322008871737*^9, 3.530322361283794*^9, 3.530322401754813*^9, 
  3.530322844722933*^9, 3.530323694001594*^9, 3.531909664530847*^9, 
  3.531909721563754*^9, 3.531909797075656*^9, 3.5319227281982813`*^9, 
  3.5319335749552183`*^9, 3.53193380615567*^9, 3.5319339476863947`*^9, 
  3.5319410922168007`*^9, 3.5319423872476053`*^9, 3.53195075967979*^9, 
  3.531959869250833*^9, 3.531966164097949*^9, 3.532001494868202*^9, 
  3.532042095388076*^9, 3.5320431293437366`*^9, 3.532655191051567*^9, 
  3.532661615261484*^9}]
}, Open  ]],

Cell["...and for its recursion...", "Text",
 CellChangeTimes->{{3.531938482707419*^9, 3.531938520122802*^9}, {
  3.531949886037002*^9, 3.531949886668984*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["V", 
   RowBox[{"n", "+", "1"}]], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"T", "\[Rule]", 
     SubscriptBox["T", 
      RowBox[{"n", "+", "1"}]]}], ",", 
    RowBox[{"\[CapitalSigma]", "\[Rule]", 
     SubscriptBox["\[CapitalSigma]", 
      RowBox[{"n", "+", "1"}]]}], ",", " ", 
    RowBox[{"S", "\[Rule]", 
     SubscriptBox["S", 
      RowBox[{"n", "+", "1"}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
  3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
  3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T", "\[Rule]", 
    RowBox[{
     RowBox[{"p", " ", 
      SuperscriptBox["S", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["T", "2"], " ", "x"}], "+", 
     RowBox[{"2", " ", "p", " ", "T", " ", "x", " ", "\[CapitalSigma]"}]}]}], 
   ",", 
   RowBox[{"\[CapitalSigma]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["S", "2"], "+", 
       RowBox[{"2", " ", "T", " ", "x", " ", "\[CapitalSigma]"}]}], ")"}]}]}],
    ",", 
   RowBox[{"S", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"T", " ", "x"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.530320322680194*^9, 3.530321481748403*^9, 
  3.530322008871737*^9, 3.530322361283794*^9, 3.530322401754813*^9, 
  3.530322844722933*^9, 3.530323694001594*^9, 3.531909664530847*^9, 
  3.531909721563754*^9, 3.531909797075656*^9, 3.5319227281982813`*^9, 
  3.5319335749552183`*^9, 3.53193380615567*^9, 3.531933947690784*^9, 
  3.531941095137631*^9, 3.531942389999896*^9, 3.531950762430525*^9, 
  3.5319598716678953`*^9, 3.5319661264910603`*^9, 3.5320013153782187`*^9, 
  3.5320013646869907`*^9, 3.532001536950753*^9, 3.532042115463367*^9, 
  3.5320431325300417`*^9, 3.532655193738471*^9, 3.532661617610065*^9}]
}, Open  ]],

Cell["\<\
...it is efficient to define the (nonlinear!) mapping function \
\[ScriptCapitalF] defined in Eq. (8):\
\>", "Text",
 CellChangeTimes->{{3.531938545868208*^9, 3.531938578498304*^9}, {
   3.531938636321682*^9, 3.5319386408815603`*^9}, 3.531938711044711*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"V", "/.", 
    SubscriptBox["V", 
     RowBox[{"n", "+", "1"}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.530320366874054*^9, 3.53032041825483*^9}, {
   3.530321490340807*^9, 3.530321498859981*^9}, {3.53032192192461*^9, 
   3.530321929740036*^9}, {3.530322028546194*^9, 3.530322034176508*^9}, {
   3.530322343790382*^9, 3.5303223881739187`*^9}, {3.531933053267809*^9, 
   3.531933101664028*^9}, {3.531938654859311*^9, 3.531938657545129*^9}, 
   3.5320013452594233`*^9, 3.532001464344886*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["T", "2"], " ", "x"}], "+", 
        RowBox[{"2", " ", "p", " ", "T", " ", "x", " ", "\[CapitalSigma]"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["S", "2"], "+", 
          RowBox[{"2", " ", "T", " ", "x", " ", "\[CapitalSigma]"}]}], 
         ")"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "S", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"T", " ", "x"}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.530320419297935*^9, 3.530321499860956*^9, 3.530322035288974*^9, {
   3.530322350451479*^9, 3.530322366660243*^9}, 3.530322417933008*^9, 
   3.5303228490500526`*^9, 3.530323696575967*^9, 3.531909828602482*^9, 
   3.5319227298929377`*^9, {3.531933084395052*^9, 3.531933102692666*^9}, 
   3.531933581599732*^9, 3.531933809711245*^9, 3.531933950571966*^9, 
   3.531941097805068*^9, 3.531942411000023*^9, 3.531950765818912*^9, 
   3.5319598741665783`*^9, {3.531966139413261*^9, 3.5319661698087597`*^9}, {
   3.532001328162354*^9, 3.532001369944346*^9}, 3.532001467122751*^9, 
   3.532001497527687*^9, 3.5320015400063343`*^9, 3.5320421433777237`*^9, 
   3.5320431376120462`*^9, 3.532655196956305*^9, 3.532661620486553*^9}]
}, Open  ]],

Cell["\<\
Here, we can also show the each of the three components simply reduces back \
to Eq. (1) for x=1:\
\>", "Text",
 CellChangeTimes->{{3.531938721443212*^9, 3.531938816864841*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["V", 
       RowBox[{"n", "+", "1"}]], "/.", 
      RowBox[{"\[CapitalSigma]", "\[Rule]", 
       RowBox[{"1", "-", "T"}]}]}], "/.", 
     RowBox[{"S", "\[Rule]", 
      RowBox[{"1", "-", "T"}]}]}], "/.", 
    RowBox[{"x", "\[Rule]", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.5319386845474043`*^9, {3.5319388243693447`*^9, 3.531938827368493*^9}, {
   3.5319411405582952`*^9, 3.531941141908889*^9}, 3.532001448841992*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"T", "\[Rule]", 
        RowBox[{"p", "+", 
         SuperscriptBox["T", "2"], "-", 
         RowBox[{"p", " ", 
          SuperscriptBox["T", "2"]}]}]}]},
      {
       RowBox[{
        RowBox[{"1", "-", "T"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "T"}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{"1", "-", "T"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "T"}], ")"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.53194110110935*^9, 3.5319411445518208`*^9, 
  3.53194241515975*^9, 3.531950769795334*^9, 3.5319598769868927`*^9, 
  3.531966181832829*^9, 3.532001452604807*^9, 3.532042158420306*^9, 
  3.5320431400947866`*^9, 3.5326551998519*^9, 3.532661622708481*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivation of Eq. (11):", "Section",
 CellChangeTimes->{{3.5319391375909224`*^9, 3.531939147961465*^9}}],

Cell["\<\
Eq. (11) is merely the chain rule applied to the implicit (via V) and \
explicit x-derivative of Eq. (8) to get a recursion for V\[CloseCurlyQuote] \
at x=1. (For better presentation, we suppress the indices n and the argument \
x.) The explicit derivative at x=1 is given in Eq. (13)...\
\>", "Text",
 CellChangeTimes->{{3.53193922635205*^9, 3.5319393858040733`*^9}, {
  3.53193948136071*^9, 3.531939562023753*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"dFdx", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"F", ",", "x"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "1"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5303204276571493`*^9, 3.530320431904532*^9}, {
  3.530320814660597*^9, 3.530320823932996*^9}, {3.5303217335149107`*^9, 
  3.53032174117943*^9}, {3.5303224247664633`*^9, 3.530322431310135*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        SuperscriptBox["T", "2"], "+", 
        RowBox[{"2", " ", "p", " ", "T", " ", "\[CapitalSigma]"}]}]},
      {
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "T", " ", 
        "\[CapitalSigma]"}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "S", " ", "T"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.530320433566433*^9, 3.530320825421111*^9, 3.530321505332494*^9, 
   3.530321748321226*^9, 3.530322131334097*^9, 3.530322369025652*^9, 
   3.530322433114581*^9, 3.530322852036675*^9, 3.5303236980189333`*^9, 
   3.531909840404584*^9, 3.531909924213793*^9, 3.5319227313843603`*^9, {
   3.5319330890414877`*^9, 3.531933104555977*^9}, 3.53193358647921*^9, 
   3.5319338109193783`*^9, 3.531933951732336*^9, 3.531941150924633*^9, 
   3.5319424195688753`*^9, 3.531950775043148*^9, 3.531959881396126*^9, 
   3.531966196930011*^9, 3.5320015589168177`*^9, 3.5320421686967278`*^9, 
   3.532043143668077*^9, 3.532655204644253*^9, 3.5326616291345587`*^9}]
}, Open  ]],

Cell["\<\
...while the formal implicit derivative at x=1 for each of the three \
components (T,\[CapitalSigma],\[ScriptCapitalS]) of V, to get the Jacobian \
matrix in Eq. (12):\
\>", "Text",
 CellChangeTimes->{{3.531939418991197*^9, 3.53193946553395*^9}, {
   3.531939587487591*^9, 3.531939655471569*^9}, 3.532728844873393*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"dFdV", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"F", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"T", ",", "\[CapitalSigma]", ",", "S"}], "}"}], "}"}]}], 
     "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "1"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.530320466269162*^9, 3.530320477255069*^9}, {
  3.530320514119234*^9, 3.530320516437427*^9}, {3.530320728004118*^9, 
  3.530320744481686*^9}, {3.530320794823842*^9, 3.530320796397572*^9}, {
  3.5303217510621243`*^9, 3.53032176026892*^9}, {3.5303224368392467`*^9, 
  3.5303224435105267`*^9}, {3.531933901911058*^9, 3.5319339094202547`*^9}, {
  3.531950677253742*^9, 3.531950681906632*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"2", " ", "T"}], "+", 
       RowBox[{"2", " ", "p", " ", "\[CapitalSigma]"}]}], 
      RowBox[{"2", " ", "p", " ", "T"}], 
      RowBox[{"2", " ", "p", " ", "S"}]},
     {
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "\[CapitalSigma]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "T"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "S"}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", "S"}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "T"}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.530320479526906*^9, 3.5303205187719507`*^9, {3.530320731792617*^9, 
   3.530320744877768*^9}, 3.5303207974750338`*^9, 3.530321506653451*^9, 
   3.530321761253434*^9, 3.530322134720817*^9, 3.5303224442855377`*^9, 
   3.5303228541349792`*^9, 3.530323699460881*^9, 3.531909931726316*^9, 
   3.531910288576827*^9, 3.531910836278812*^9, 3.5319114403597727`*^9, 
   3.531911626390671*^9, 3.531922733617437*^9, 3.5319331104612083`*^9, 
   3.5319335918788357`*^9, 3.5319338130370502`*^9, 3.531933912246423*^9, 
   3.531933953724085*^9, 3.531941153860413*^9, 3.531942422187398*^9, 
   3.531950779338464*^9, 3.5319598849358807`*^9, 3.5319662067787237`*^9, 
   3.532001563508881*^9, 3.532042176047683*^9, 3.532043148935112*^9, 
   3.532655210952746*^9, 3.532661631532145*^9}]
}, Open  ]],

Cell[TextData[{
 "We should point out that after this point (i.e., after setting x=1), it is \
\[CapitalSigma]",
 Cell[BoxData[
  SubscriptBox["'", "n"]],
  CellChangeTimes->{{3.531933638572998*^9, 3.5319336700920897`*^9}, {
    3.531934060945965*^9, 3.5319340610094843`*^9}, {3.531934156552602*^9, 
    3.531934197192314*^9}, {3.531934332741054*^9, 3.531934338068324*^9}, 
    3.531934369479314*^9, {3.531934408833671*^9, 3.5319344338899183`*^9}, {
    3.5319346046768093`*^9, 3.531934686148472*^9}, {3.531950704887183*^9, 
    3.531950718019948*^9}, {3.5320429103394947`*^9, 3.532042942326765*^9}, 
    3.532043199037157*^9}],
 "=2",
 "\[ScriptCapitalS]",
 Cell[BoxData[
  SubscriptBox["'", "n"]],
  CellChangeTimes->{{3.531933638572998*^9, 3.5319336700920897`*^9}, {
    3.531934060945965*^9, 3.5319340610094843`*^9}, {3.531934156552602*^9, 
    3.531934197192314*^9}, {3.531934332741054*^9, 3.531934338068324*^9}, 
    3.531934369479314*^9, {3.531934408833671*^9, 3.5319344338899183`*^9}, {
    3.5319346046768093`*^9, 3.531934686148472*^9}, {3.531950704887183*^9, 
    3.531950718019948*^9}, {3.5320429103394947`*^9, 3.532042942326765*^9}, 
    3.532043199037157*^9}],
 " and the recursions for one of these quantities becomes redundant. We could \
have used this fact to reduce the system from 3x3 to 2x2, but we decided to \
not add yet one more transformation to the discussion. (We have checked that \
the largest eigenvalue and the results for T\[CloseCurlyQuote] below remain \
the same in either case.)"
}], "Text",
 CellChangeTimes->{{3.532043612645524*^9, 3.532043637082903*^9}, {
  3.5320436798917427`*^9, 3.53204368007618*^9}, {3.53204375089097*^9, 
  3.5320437529640102`*^9}, {3.532043802615522*^9, 3.532043983892454*^9}, {
  3.532044027698845*^9, 3.532044046379155*^9}, {3.532044102454877*^9, 
  3.53204413358165*^9}, {3.5320441790140877`*^9, 3.532044248813323*^9}, {
  3.5320443074262667`*^9, 3.532044373040209*^9}, {3.532049712085957*^9, 
  3.532049715671639*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eigenvalue of the Jacobian Matrix in Eq. (12):", "Section",
 CellChangeTimes->{{3.5319398416188507`*^9, 3.531939860616634*^9}, 
   3.53194057274437*^9, {3.531940617984899*^9, 3.5319406421829243`*^9}, {
   3.532042203452489*^9, 3.5320422039189577`*^9}}],

Cell[TextData[{
 "At x=1, we can replace ",
 Cell[BoxData[
  SubscriptBox["\[CapitalSigma]", "n"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalS]", "n"], TraditionalForm]]],
 " both in terms of 1-",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "n"], TraditionalForm]]],
 " to make ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "n"], TraditionalForm]]],
 " as well as Eqs. (12) and (13) --- and therefore all of Eq. (11) --- a \
function of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "n"], TraditionalForm]]],
 " alone:"
}], "Text",
 CellChangeTimes->{{3.531939899531303*^9, 3.531940117474043*^9}, {
  3.532001724111154*^9, 3.532001876489197*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"T", ",", "n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["DFV", "n_"], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dFdV", "/.", 
       RowBox[{"\[CapitalSigma]", "\[Rule]", 
        RowBox[{"1", "-", "T"}]}]}], "/.", 
      RowBox[{"S", "\[Rule]", 
       RowBox[{"1", "-", "T"}]}]}], ")"}], "/.", 
    RowBox[{"T", "\[Rule]", 
     SubscriptBox["T", "n"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["DFx", "n_"], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dFdx", "/.", 
       RowBox[{"\[CapitalSigma]", "\[Rule]", 
        RowBox[{"1", "-", "T"}]}]}], "/.", 
      RowBox[{"S", "\[Rule]", 
       RowBox[{"1", "-", "T"}]}]}], ")"}], "/.", 
    RowBox[{"T", "\[Rule]", 
     SubscriptBox["T", "n"]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   SubscriptBox["DFV", "n"], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   SubscriptBox["DFx", "n"], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5319101636291237`*^9, 3.531910228874221*^9}, {
   3.531910280130541*^9, 3.531910295234025*^9}, {3.531933157562914*^9, 
   3.5319331908875647`*^9}, {3.531933516061843*^9, 3.531933552302034*^9}, {
   3.531933621184766*^9, 3.53193362632522*^9}, {3.531933747469717*^9, 
   3.5319337699757957`*^9}, 3.531933818455537*^9, {3.531934017405506*^9, 
   3.531934051493291*^9}, {3.531934451817213*^9, 3.5319344606566*^9}, {
   3.531934491417283*^9, 3.531934512104268*^9}, {3.5319351228151493`*^9, 
   3.531935123052671*^9}, {3.5320019003781843`*^9, 3.5320019454822187`*^9}, {
   3.532002135015729*^9, 3.532002198445691*^9}, {3.53204306497508*^9, 
   3.53204309587891*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
          SubscriptBox["T", "n"]}]}], ")"}]}], 
      RowBox[{"2", " ", "p", " ", 
       SubscriptBox["T", "n"]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["T", "n"]}], ")"}]}]},
     {
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["T", "n"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       SubscriptBox["T", "n"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["T", "n"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["T", "n"]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["T", "n"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5319345141481256`*^9, 3.531934597609322*^9, 3.531934820069071*^9, {
   3.531935115493401*^9, 3.5319351237294207`*^9}, 3.531941159562107*^9, 
   3.531942426379924*^9, 3.531950784776162*^9, 3.531959889806435*^9, 
   3.532001955082039*^9, 3.532002201762835*^9, 3.532042199148965*^9, 
   3.5320431572241707`*^9, 3.5326552335712767`*^9, 3.532661637083302*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        SubscriptBox["T", "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "p"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "p"}]}], ")"}], " ", 
           SubscriptBox["T", "n"]}]}], ")"}]}]},
      {
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["T", "n"]}], ")"}], " ", 
        SubscriptBox["T", "n"]}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["T", "n"]}], ")"}], " ", 
        SubscriptBox["T", "n"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5319345141481256`*^9, 3.531934597609322*^9, 3.531934820069071*^9, {
   3.531935115493401*^9, 3.5319351237294207`*^9}, 3.531941159562107*^9, 
   3.531942426379924*^9, 3.531950784776162*^9, 3.531959889806435*^9, 
   3.532001955082039*^9, 3.532002201762835*^9, 3.532042199148965*^9, 
   3.5320431572241707`*^9, 3.5326552335712767`*^9, 3.532661637090548*^9}]
}, Open  ]],

Cell[TextData[{
 "Before we insert this into Eq. (11) to solve numerically, we study the \
asymptotic properties of the Jacobian matrix in Eq. (12). For n\[RightArrow]\
\[Infinity], ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "n"], TraditionalForm]]],
 " reaches one of its fixed points, see Eq. (2), of either ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "n"], TraditionalForm]]],
 "\[RightArrow]T*=1 or ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "n"], TraditionalForm]]],
 "\[RightArrow]T*=p/(1-p). \nInserting first the stable fixed point for p\
\[GreaterEqual]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "c"], TraditionalForm]]],
 ", T*=1, into Eq. (12)..."
}], "Text",
 CellChangeTimes->{{3.531940663809454*^9, 3.5319408853276997`*^9}, {
   3.53194093534203*^9, 3.5319409903632936`*^9}, {3.531941211338943*^9, 
   3.531941250127516*^9}, 3.5319414921912003`*^9, {3.532002542925349*^9, 
   3.532002564931574*^9}, {3.532002781942334*^9, 3.532002788313945*^9}, {
   3.532042235340287*^9, 3.532042235788159*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["DFV", "n"], "/.", 
   RowBox[{
    SubscriptBox["T", "n"], "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5319409970670757`*^9, 3.531941051055101*^9}, {
  3.5319411666275473`*^9, 3.531941184723144*^9}, {3.5320022439300747`*^9, 
  3.532002277800071*^9}, {3.532002623210697*^9, 3.532002652629835*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", 
      RowBox[{"2", " ", "p"}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.531941168016431*^9, 3.531941185964624*^9}, 
   3.531942429582699*^9, 3.531950797301791*^9, 3.531959894848143*^9, 
   3.532002291749758*^9, 3.532002632605257*^9, 3.532042258035541*^9, 
   3.53204316482038*^9, 3.532655237346212*^9, 3.53266164137754*^9}]
}, Open  ]],

Cell["...yields the eigenvalues...", "Text",
 CellChangeTimes->{{3.531941267289041*^9, 3.531941304039291*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.53194128088305*^9, 3.531941291016861*^9}, 
   3.531941598856554*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.531941294617882*^9, 3.531942431930641*^9, 
  3.5319508005380774`*^9, 3.5319598983744392`*^9, 3.5320026676391478`*^9, 
  3.532042272090888*^9, 3.532043167402213*^9, 3.5326552430490713`*^9, 
  3.5326616438085117`*^9}]
}, Open  ]],

Cell[TextData[{
 "...for which \[Lambda]=2 is the largest for all p in the ordered regime: \
The average cluster size ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", "s", 
    SubscriptBox[">", "n"]}], TraditionalForm]]],
 " ~ ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", "n"], TraditionalForm]]],
 " covers a finite fraction of the system!"
}], "Text",
 CellChangeTimes->{{3.531941319585086*^9, 3.531941470592757*^9}, {
  3.532002683770657*^9, 3.532002748906309*^9}, {3.5327285474722147`*^9, 
  3.532728556507619*^9}}],

Cell[TextData[{
 "For the other fixed point, T*=p/(1-p), that is stable for p<",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "c"], TraditionalForm]]],
 ", we have..."
}], "Text",
 CellChangeTimes->{{3.5319415093333797`*^9, 3.531941542123667*^9}, {
  3.531941887390997*^9, 3.531941904443019*^9}, {3.532002761693117*^9, 
  3.532002769981742*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["DFV", "n"], "/.", 
    RowBox[{
     SubscriptBox["T", "n"], "\[Rule]", 
     RowBox[{"p", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}]}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.531941551969479*^9, 3.531941587582694*^9}, 
   3.5320028152055817`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", " ", "p"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["p", "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}]]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}]]}], ")"}], " ", "p"}]},
     {
      RowBox[{"2", "-", 
       RowBox[{"4", " ", "p"}]}], 
      RowBox[{"2", " ", "p"}], 
      RowBox[{"2", "-", 
       RowBox[{"4", " ", "p"}]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "p"}]}], "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.531941568558319*^9, 3.5319415886164703`*^9}, 
   3.5319424364407682`*^9, 3.531950804720581*^9, 3.531954542868043*^9, 
   3.531954692774172*^9, 3.53195991119521*^9, 3.532002820836422*^9, 
   3.532042324688408*^9, 3.532043171016326*^9, 3.532655248551158*^9, 
   3.532661653888688*^9}]
}, Open  ]],

Cell["...to yield the eigenvalues...", "Text",
 CellChangeTimes->{{3.531941267289041*^9, 3.531941304039291*^9}, {
  3.531941629541643*^9, 3.531941632027815*^9}, {3.53204236390915*^9, 
  3.532042370973136*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ev", "=", 
  RowBox[{"Eigenvalues", "[", "%", "]"}]}]], "Input",
 CellChangeTimes->{{3.53194128088305*^9, 3.531941291016861*^9}, 
   3.531941598856554*^9, {3.531954684635892*^9, 3.531954685322597*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "p"}], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"3", " ", "p"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["p", "2"]}], "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "p"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["p", "4"]}]}]]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"3", " ", "p"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["p", "2"]}], "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "p"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["p", "4"]}]}]]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.531941294617882*^9, 3.531941637087963*^9, 
  3.531942438905575*^9, 3.531950807789708*^9, 3.531954545740292*^9, 
  3.5319546954902077`*^9, 3.531959927573032*^9, 3.532002827881216*^9, 
  3.532042330077425*^9, 3.532043173482733*^9, 3.53265525149382*^9, 
  3.532661660867916*^9}]
}, Open  ]],

Cell["...which are better to understand when visualized:", "Text",
 CellChangeTimes->{{3.531941663779213*^9, 3.531941674945199*^9}, {
  3.531941935172658*^9, 3.531942023723208*^9}, {3.531954449596575*^9, 
  3.531954451595093*^9}, {3.531954482654211*^9, 3.531954522507186*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"ev", "/.", 
    RowBox[{"p", "\[Rule]", "thisp"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"thisp", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5319545484612503`*^9, 3.531954603326379*^9}, {
  3.5319546991715603`*^9, 3.531954700539505*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJw9xXtQDHgAB/BKN6K5yOMMLmYpb8e4rjscX3eZixJTMjGXNClc98I1g5u7
YU3rnZqbhqiI8my0aDN315LJDqOJ1OY2bu1m21tbu/Ur17aK+mF87R+f+SiS
f45N9fHy8op+4+2Rqfa6my2rFr47daFv+JjN5tGhePdifHoyN7/Mcxyi7hmu
FnhOQXyK+/ofntPxZNbe8EzPGSgcuWLPAc85UPqVTd7vuRir15xSd3S+XwN/
qUyIGKfmlQiJabffOqjhOmy7Pxe5XX/xuxilCTR5e1fyWlyzhNfUflnF61GV
VjB2jVPHG+CatGDIpR/vcAN8ekqGjg2p5o8RJpOurSyt4UbUZITevz2tlpsx
PtvRc6H9AW+Cw202PZxdzy0obq2oDjis580ICDonrNYGbsWh78o3FAb/w23o
XlRi3bTTwJ8hfY5O89GtRm6HuVR3sE7xmLfiZVpD3tRf/+UOTP9qYP+GCiN3
IuK0YuOVUSbejm1B6yY8TTBzgRnOVf6G6CbegeFDOvx0vU28A76VeeqJ+U95
J74PrXg0KMrCn6NkaXLhjW4Lfw6XY8xQ25Fm/j/KV0YMyFls5V3YuUR1UmOz
8i4onkQ2Fqn+4y7M+zwjZ/QcG+9GwrjaHm+9jXfDVZ1p2ax8xt3I9U1Mjw22
8xcYbio/7aOz8xf44Hdl3NwtLbwHXhcS1ZZhrbwXW4+rM4dVtfJeXJ++zy/w
Jwd/icDIrTN2Bzj5KxhnPtDv0Dr5K1w+gWBrYhvvw1p1WGBQfxvvwy7VKaXx
YjvvxyV7UF7AMsEl9hWokkzLBZdIiW0LKY0RXOJjrfZydLzgEgeyvr19KFlw
iU1hxzoH7xBcYkLGiCUDzwou0f/Fbx8azgsu8aituf5sieAS2fFla7+5IriE
nBb7i0oruISxLuvEAL3gEn/uca/XPxRcImf+uqlFjYJLRJ35RPO1SXCJv7ff
u6tsEVziyMzPsmKcgktsseTHKYTgElOW/WC+2SW4hK93Q3G2W3CJpvL5aUm9
gkto04pmze4TXOLoeH+XlIJLvAYcDH8T
     "]], LineBox[CompressedData["
1:eJwV1nk4VdsbB3DS7JYhrktuQiT1S6E0qC/hpiTcZEpU5pRMhSaJMqZBg0qF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     "]], 
    LineBox[CompressedData["
1:eJwVUn04lIkeJW3R2MmSNCQRdVO7LHbbdXGasBRiy1euPsQwsrY207JrbyQS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 1}, {0., 1.9999999591836735`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.531954583873723*^9, 3.5319547031159563`*^9, 
  3.531959933427231*^9, 3.532002846784799*^9, 3.532042385213235*^9, 
  3.532043177488702*^9, 3.532655255157427*^9, 3.532661666300804*^9}]
}, Open  ]],

Cell[TextData[{
 "Each of these eigenvalues are \[Lambda]<2 for any 0\[LessEqual]p<",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "c"], TraditionalForm]]],
 "=1/2, and the largest one... "
}], "Text",
 CellChangeTimes->{
  3.531954533743799*^9, {3.5319546256259403`*^9, 3.531954665001155*^9}, 
   3.531954743620357*^9, {3.5320028593447113`*^9, 3.532002900646768*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ev", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.531954707669476*^9, 3.531954725377417*^9}, {
   3.531958512067627*^9, 3.5319585187361307`*^9}, 3.531959949966538*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"4", " ", "p"}]}], ")"}], " ", "p"}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "p"}]}], ")"}], "2"], " ", "p"}]}], ")"}]}]]}], 
   
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.531954730058701*^9, 3.531958520441923*^9, 
  3.531959952234267*^9, 3.532002941218704*^9, 3.5320424087297688`*^9, 
  3.532043179883232*^9, 3.532655260289754*^9, 3.5326616698871098`*^9}]
}, Open  ]],

Cell[TextData[{
 "...reaches \[Lambda]=2 exactly at ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "c"], TraditionalForm]]],
 "=1/2. Therefore, below ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "c"], TraditionalForm]]],
 " clusters are sub-extensive and P",
 Cell[BoxData[
  SubscriptBox["", "\[Infinity]"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 "=0. For p ",
 Cell[BoxData[
  FormBox["\[RightArrow]", TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["p", "c"], "-"], TraditionalForm]]],
 " , we find..."
}], "Text",
 CellChangeTimes->{{3.531954753762828*^9, 3.531954912091586*^9}, {
   3.531959403987321*^9, 3.5319594045454063`*^9}, {3.532002923402273*^9, 
   3.532002954032566*^9}, 3.5320030001893682`*^9, {3.532003035194817*^9, 
   3.532003068748913*^9}, {3.532003131897169*^9, 3.532003290809753*^9}, {
   3.53204278941735*^9, 3.5320427936114273`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPsi]", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "\[Lambda]", "]"}], "/", 
      RowBox[{"Log", "[", "2", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"1", "/", "2"}], ",", "2"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.531954670165758*^9, {3.531959140209486*^9, 3.53195921276834*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"p", "-", 
        FractionBox["1", "2"]}], ")"}], "2"]}], 
    RowBox[{"Log", "[", "2", "]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"p", "-", 
       FractionBox["1", "2"]}], "]"}], "3"],
    SeriesData[$CellContext`p, 
     Rational[1, 2], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   Rational[1, 2], {1, 0, (-8)/Log[2]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.531959214936037*^9, 3.531959961766651*^9, 
  3.5320029467679167`*^9, 3.532042429956851*^9, 3.53204318342981*^9, 
  3.532655273442204*^9, 3.5326616747382603`*^9}]
}, Open  ]],

Cell["\<\
...which makes for a very slow disappearance of finite-size effects, as seen \
in Fig. 3.\
\>", "Text",
 CellChangeTimes->{{3.5319594376309147`*^9, 3.5319594462929277`*^9}, {
  3.531959568405312*^9, 3.531959599053096*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Convergence at p=1/2 to a finite value of ",
 Cell[BoxData[
  SubscriptBox["P", "\[Infinity]"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 ": "
}], "Section",
 CellChangeTimes->{{3.5326592320511827`*^9, 3.532659348536873*^9}}],

Cell[TextData[{
 "The previous discussion clearly shows that P",
 Cell[BoxData[
  SubscriptBox["", "\[Infinity]"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 "=0  for any ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "<", 
    SubscriptBox["p", "c"]}], TraditionalForm]]],
 "=1/2. Here we show that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "=", 
    SubscriptBox["p", "c"]}], TraditionalForm]]],
 "=1/2, it is P",
 Cell[BoxData[
  SubscriptBox["", "\[Infinity]"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 ">0, a value that is approached from below. \nTo that end, we set ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 "=1/2 in Eq. (11) as obtained in the previous Section to get..."
}], "Text",
 CellChangeTimes->{{3.532659369296968*^9, 3.532659443063518*^9}, {
  3.5326595038650227`*^9, 3.532659626105715*^9}, {3.532659695140134*^9, 
  3.532659724112506*^9}, {3.5326597727892*^9, 3.532659791879766*^9}, {
  3.5326616873482513`*^9, 3.532661687675787*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"AsympDFV", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     SubscriptBox["DFV", "n"], "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{"1", "/", "2"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5326598075828953`*^9, 3.532659868831997*^9}, {
   3.5326603899677877`*^9, 3.532660398135805*^9}, 3.5326604570555983`*^9, {
   3.532660594813959*^9, 3.532660598310563*^9}, 3.532661684039073*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       SubscriptBox["T", "n"]}], 
      SubscriptBox["T", "n"], 
      RowBox[{"1", "-", 
       SubscriptBox["T", "n"]}]},
     {
      RowBox[{"1", "-", 
       SubscriptBox["T", "n"]}], 
      SubscriptBox["T", "n"], 
      RowBox[{"1", "-", 
       SubscriptBox["T", "n"]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["T", "n"]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["T", "n"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5326598712381163`*^9, {3.532660570117794*^9, 3.5326605997718687`*^9}, 
   3.5326616934421377`*^9}]
}, Open  ]],

Cell[TextData[{
 "(Since V\[CloseCurlyQuote]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "n"], "~", 
    SuperscriptBox["2", 
     RowBox[{" ", "n"}]]}], TraditionalForm]]],
 ", we can savely ignore the inhomogeneous contribution for large n.) \nAt ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 "=1/2 Eq. (1) yields only a marginally stable result, ",
 Cell[BoxData[
  SubscriptBox["T", "n"]],
  CellChangeTimes->{3.5326598712381163`*^9}],
 "~1-2/",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ",  for large n, which we insert in this matrix and subsequently determine \
its eigenvalues..."
}], "Text",
 CellChangeTimes->{{3.5326599075031137`*^9, 3.532659917181162*^9}, {
  3.532659962831687*^9, 3.532660129879592*^9}, {3.532660188232398*^9, 
  3.532660311715242*^9}, {3.5326603456684237`*^9, 3.532660367988432*^9}, {
  3.532660489588542*^9, 3.532660489588715*^9}, {3.532661702891914*^9, 
  3.532661704243738*^9}, {3.532662035068095*^9, 3.532662068036949*^9}, {
  3.532662099685164*^9, 3.532662116756351*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"AsympDFV", "/.", 
      RowBox[{
       SubscriptBox["T", "n"], " ", "\[Rule]", 
       RowBox[{"1", "-", 
        RowBox[{"2", "/", "n"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "%", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.5326603732709637`*^9, {3.532660426222267*^9, 3.532660476289752*^9}, {
   3.532660509084524*^9, 3.532660566006339*^9}, {3.532660640808016*^9, 
   3.532660722518211*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "-", 
       FractionBox["2", "n"]}], 
      RowBox[{"1", "-", 
       FractionBox["2", "n"]}], 
      FractionBox["2", "n"]},
     {
      FractionBox["2", "n"], 
      RowBox[{"1", "-", 
       FractionBox["2", "n"]}], 
      FractionBox["2", "n"]},
     {
      FractionBox["1", "n"], "0", 
      RowBox[{"1", "-", 
       FractionBox["1", "n"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.532660580475074*^9, 3.532660602712302*^9}, 
   3.5326606457489157`*^9, 3.5326606767096243`*^9, {3.532660714717136*^9, 
   3.532660725804291*^9}, 3.532661706576589*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    FractionBox["2", "n"]}], ",", 
   RowBox[{"1", "+", 
    FractionBox["4", 
     SuperscriptBox["n", "2"]], "-", 
    FractionBox["3", "n"]}], ",", 
   RowBox[{"2", "-", 
    FractionBox["4", 
     SuperscriptBox["n", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.532660580475074*^9, 3.532660602712302*^9}, 
   3.5326606457489157`*^9, 3.5326606767096243`*^9, {3.532660714717136*^9, 
   3.532660725804291*^9}, 3.532661706634183*^9}]
}, Open  ]],

Cell[TextData[{
 "The dominant (largest) eigenvalue determines the asymptotic behavior of \
each component in  V\[CloseCurlyQuote]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "n"], TraditionalForm]]],
 " to give V\[CloseCurlyQuote]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "n"], TraditionalForm]]],
 "~C",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", "/", 
       SuperscriptBox["n", 
        RowBox[{" ", "2"}]]}]}], ")"}], 
    RowBox[{" ", "n"}]], TraditionalForm]]],
 "  with some undetermined constant C>0, such that V\[CloseCurlyQuote]",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["", "n"], "/", 
    SuperscriptBox["2", 
     RowBox[{" ", "n"}]]}], TraditionalForm]]],
 "~C",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", "/", 
      SuperscriptBox["n", " "]}]}], ")"}], TraditionalForm]]],
 ",  which approaches P",
 Cell[BoxData[
  SubscriptBox["", "\[Infinity]"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 "  with negative corrections, i.e., from below."
}], "Text",
 CellChangeTimes->{{3.532660772149582*^9, 3.532660866154702*^9}, {
   3.532660906156796*^9, 3.532661168123125*^9}, {3.5326611995952663`*^9, 
   3.532661331293453*^9}, {3.5326614366317596`*^9, 3.5326615022271757`*^9}, 
   3.53266157261199*^9, {3.532662189670332*^9, 3.532662193548936*^9}, {
   3.532705864381447*^9, 3.532705889722701*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Solution of the Recursion in Eq. (11):", "Section",
 CellChangeTimes->{3.531940579473329*^9}],

Cell["\<\
With the expressions above for Eqs. (12) and (13), we could now write Eq. \
(11) explicitly as a formal recursion (with the initial conditions \
built-in)...\
\>", "Text",
 CellChangeTimes->{{3.5319401361579733`*^9, 3.531940189814699*^9}, {
  3.531940240104432*^9, 3.531940240982869*^9}, {3.5319417307353897`*^9, 
  3.531941748959606*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Vprime", "n_"], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "0"}], ",", 
    RowBox[{"Return", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], "]"}], ",", 
    RowBox[{"Return", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["DFV", 
        RowBox[{"n", "-", "1"}]], ".", 
       SubscriptBox["Vprime", 
        RowBox[{"n", "-", "1"}]]}], "+", 
      SubscriptBox["DFx", 
       RowBox[{"n", "-", "1"}]]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.531933638572998*^9, 3.5319336700920897`*^9}, {
   3.531934060945965*^9, 3.5319340610094843`*^9}, {3.531934156552602*^9, 
   3.531934197192314*^9}, {3.531934332741054*^9, 3.531934338068324*^9}, 
   3.531934369479314*^9, {3.531934408833671*^9, 3.5319344338899183`*^9}, {
   3.5319346046768093`*^9, 3.531934686148472*^9}, {3.531950704887183*^9, 
   3.531950718019948*^9}, {3.5320429103394947`*^9, 3.532042942326765*^9}, {
   3.532043199037157*^9, 3.5320432232365513`*^9}, {3.53204328521283*^9, 
   3.532043321059911*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["T", "n_"], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "0"}], ",", 
    RowBox[{"Return", "[", "p", "]"}], ",", 
    RowBox[{"Return", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"p", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "*", 
        RowBox[{
         SubscriptBox["T", 
          RowBox[{"n", "-", "1"}]], "^", "2"}]}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.531933784222527*^9, {3.532043237366304*^9, 3.5320432698518877`*^9}}],

Cell[TextData[{
 "...but it is numerically very slow to recalculate all V",
 Cell[BoxData[
  SubscriptBox["'", "n"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 " at every step. Instead, it is easier to evaluate the recursion as a loop. \
Here,  a decimal value should be specified for the bond density p. Note that \
we divide V\[CloseCurlyQuote]/N with N=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["2", "n"], "+", "1"}], TraditionalForm]]],
 " to obtain the order parameter 0\[LessSlantEqual]P",
 Cell[BoxData[
  SubscriptBox["", "\[Infinity]"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 "\[LessSlantEqual]1 from the first component of V\[CloseCurlyQuote], i.e.,  \
T\[CloseCurlyQuote]/N\[RightArrow]P",
 Cell[BoxData[
  SubscriptBox["", "\[Infinity]"]],
  CellChangeTimes->{{3.5319384734297943`*^9, 3.53193849973286*^9}, {
   3.531965960500836*^9, 3.531966005585836*^9}, {3.53196605161309*^9, 
   3.531966121351101*^9}, {3.53200115075459*^9, 3.532001155317539*^9}}],
 "  from Eqs. (3,10)."
}], "Text",
 CellChangeTimes->{{3.5319402022805147`*^9, 3.5319403316705008`*^9}, {
  3.5319404135816708`*^9, 3.5319404642531347`*^9}, {3.531941771716115*^9, 
  3.531941817811742*^9}, {3.5319420688279676`*^9, 3.5319422404056997`*^9}, {
  3.531942273977972*^9, 3.531942284024247*^9}, {3.532042500815364*^9, 
  3.532042526353035*^9}, {3.5320426029581623`*^9, 3.5320426606310043`*^9}, {
  3.532042693802456*^9, 3.5320427042495823`*^9}, {3.532049933579296*^9, 
  3.532049980437356*^9}, {3.532050027950542*^9, 3.532050043341262*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "Vprime", "]"}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", "0.5"}], "\[IndentingNewLine]", 
 RowBox[{"Vprime", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"n", "=", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"n", "<", "250"}], ",", 
   RowBox[{
    RowBox[{"n", "++"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<V'[\>\"", ",", 
      RowBox[{"n", "+", "1"}], ",", "\"\<]/N = \>\"", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Vprime", "=", 
         RowBox[{
          RowBox[{
           SubscriptBox["DFV", "n"], ".", "Vprime"}], "+", 
          SubscriptBox["DFx", "n"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}]}], ")"}]}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "p"}], "]"}]}], "Input",
 CellChangeTimes->{{3.531935706704856*^9, 3.5319358729436274`*^9}, {
  3.531935905808572*^9, 3.5319359484399853`*^9}, {3.5319360736073914`*^9, 
  3.531936083322921*^9}, {3.531936143898508*^9, 3.53193618261032*^9}, {
  3.53193621674993*^9, 3.5319362203234377`*^9}, {3.531936273326787*^9, 
  3.531936277548026*^9}, {3.5319363986274643`*^9, 3.531936458769598*^9}, {
  3.5319403899356813`*^9, 3.5319403935078506`*^9}, {3.5319421678703613`*^9, 
  3.531942171347084*^9}, {3.531942469221862*^9, 3.5319424708439913`*^9}, {
  3.531950552424199*^9, 3.531950584208082*^9}, {3.531950639456271*^9, 
  3.531950646311406*^9}, {3.531950729005707*^9, 3.531950733381672*^9}, {
  3.532042957707526*^9, 3.532042981998543*^9}, {3.5320430272547607`*^9, 
  3.532043031667946*^9}, {3.532043346546769*^9, 3.532043352809168*^9}}],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{
  3.531935877223495*^9, {3.531935934015594*^9, 3.531935949283113*^9}, 
   3.5319360754499693`*^9, {3.531936153710147*^9, 3.53193618351864*^9}, 
   3.531936229493855*^9, 3.5319362786642847`*^9, {3.5319364033339987`*^9, 
   3.531936459869722*^9}, 3.5319423015701857`*^9, 3.531942454878949*^9, {
   3.5319505607291117`*^9, 3.531950585519381*^9}, 3.531950647901991*^9, 
   3.5319508237376413`*^9, 3.5319599757620907`*^9, 3.532042810321014*^9, 
   3.532042985045918*^9, 3.532043363361639*^9, 3.532661743134198*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.531935877223495*^9, {3.531935934015594*^9, 3.531935949283113*^9}, 
   3.5319360754499693`*^9, {3.531936153710147*^9, 3.53193618351864*^9}, 
   3.531936229493855*^9, 3.5319362786642847`*^9, {3.5319364033339987`*^9, 
   3.531936459869722*^9}, 3.5319423015701857`*^9, 3.531942454878949*^9, {
   3.5319505607291117`*^9, 3.531950585519381*^9}, 3.531950647901991*^9, 
   3.5319508237376413`*^9, 3.5319599757620907`*^9, 3.532042810321014*^9, 
   3.532042985045918*^9, 3.532043363361639*^9, 3.532661743137702*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.16666666666666666`", ",", "0.08333333333333333`", ",", 
     "0.041666666666666664`"}], "}"}]}],
  SequenceForm[
  "V'[", 1, "]/N = ", {0.16666666666666666`, 0.08333333333333333, 
   0.041666666666666664`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743141233*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.328125`", ",", "0.125`", ",", "0.0625`"}], "}"}]}],
  SequenceForm["V'[", 2, "]/N = ", {0.328125, 0.125, 0.0625}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743144314*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.44516330295138884`", ",", "0.13794623480902776`", ",", 
     "0.06897311740451388`"}], "}"}]}],
  SequenceForm[
  "V'[", 3, "]/N = ", {0.44516330295138884`, 0.13794623480902776`, 
   0.06897311740451388}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617431487226`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.5177123507703928`", ",", "0.13573597020962658`", ",", 
     "0.06786798510481329`"}], "}"}]}],
  SequenceForm[
  "V'[", 4, "]/N = ", {0.5177123507703928, 0.13573597020962658`, 
   0.06786798510481329}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743152734*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.558963014127084`", ",", "0.12732948769808766`", ",", 
     "0.06366474384904383`"}], "}"}]}],
  SequenceForm[
  "V'[", 5, "]/N = ", {0.558963014127084, 0.12732948769808766`, 
   0.06366474384904383}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743156872*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.5814182031259516`", ",", "0.11729962964466743`", ",", 
     "0.058649814822333717`"}], "}"}]}],
  SequenceForm[
  "V'[", 6, "]/N = ", {0.5814182031259516, 0.11729962964466743`, 
   0.058649814822333717`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617431608763`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.5934329734311041`", ",", "0.10758185344087876`", ",", 
     "0.053790926720439385`"}], "}"}]}],
  SequenceForm[
  "V'[", 7, "]/N = ", {0.5934329734311041, 0.10758185344087876`, 
   0.053790926720439385`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617431649637`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.5998631378815134`", ",", "0.09883441472393613`", ",", 
     "0.049417207361968064`"}], "}"}]}],
  SequenceForm[
  "V'[", 8, "]/N = ", {0.5998631378815134, 0.09883441472393613, 
   0.049417207361968064`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174316922*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6033535295988333`", ",", "0.09117548679397841`", ",", 
     "0.045587743396989205`"}], "}"}]}],
  SequenceForm[
  "V'[", 9, "]/N = ", {0.6033535295988333, 0.09117548679397841, 
   0.045587743396989205`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743174466*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6053009604592244`", ",", "0.08452403501148793`", ",", 
     "0.042262017505743966`"}], "}"}]}],
  SequenceForm[
  "V'[", 10, "]/N = ", {0.6053009604592244, 0.08452403501148793, 
   0.042262017505743966`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174317857*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6064331975870626`", ",", "0.07874311112710546`", ",", 
     "0.03937155556355273`"}], "}"}]}],
  SequenceForm[
  "V'[", 11, "]/N = ", {0.6064331975870626, 0.07874311112710546, 
   0.03937155556355273}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743182458*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6071280376745317`", ",", "0.07369478026377164`", ",", 
     "0.03684739013188583`"}], "}"}]}],
  SequenceForm[
  "V'[", 12, "]/N = ", {0.6071280376745317, 0.07369478026377164, 
   0.03684739013188583}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743186309*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6075822280859219`", ",", "0.06925805467116176`", ",", 
     "0.03462902733558089`"}], "}"}]}],
  SequenceForm[
  "V'[", 13, "]/N = ", {0.6075822280859219, 0.06925805467116176, 
   0.03462902733558089}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743190382*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6078991846914716`", ",", "0.06533231369672456`", ",", 
     "0.032666156848362285`"}], "}"}]}],
  SequenceForm[
  "V'[", 14, "]/N = ", {0.6078991846914716, 0.06533231369672456, 
   0.032666156848362285`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743193817*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6081341366901193`", ",", "0.06183560680076489`", ",", 
     "0.03091780340038245`"}], "}"}]}],
  SequenceForm[
  "V'[", 15, "]/N = ", {0.6081341366901193, 0.06183560680076489, 
   0.03091780340038245}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174319738*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.608317287688326`", ",", "0.058701587676447654`", ",", 
     "0.029350793838223827`"}], "}"}]}],
  SequenceForm[
  "V'[", 16, "]/N = ", {0.608317287688326, 0.058701587676447654`, 
   0.029350793838223827`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743201111*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6084657064235977`", ",", "0.055876464466766994`", ",", 
     "0.027938232233383493`"}], "}"}]}],
  SequenceForm[
  "V'[", 17, "]/N = ", {0.6084657064235977, 0.055876464466766994`, 
   0.027938232233383493`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174320462*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6085894553108238`", ",", "0.05331639623910804`", ",", 
     "0.026658198119554017`"}], "}"}]}],
  SequenceForm[
  "V'[", 18, "]/N = ", {0.6085894553108238, 0.05331639623910804, 
   0.026658198119554017`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743208131*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6086947722907385`", ",", "0.05098540151129896`", ",", 
     "0.02549270075564948`"}], "}"}]}],
  SequenceForm[
  "V'[", 19, "]/N = ", {0.6086947722907385, 0.05098540151129896, 
   0.02549270075564948}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743211692*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6087857417214013`", ",", "0.04885372143212186`", ",", 
     "0.024426860716060927`"}], "}"}]}],
  SequenceForm[
  "V'[", 20, "]/N = ", {0.6087857417214013, 0.04885372143212186, 
   0.024426860716060927`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174321544*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.608865186442585`", ",", "0.04689655127068526`", ",", 
     "0.02344827563534263`"}], "}"}]}],
  SequenceForm[
  "V'[", 21, "]/N = ", {0.608865186442585, 0.04689655127068526, 
   0.02344827563534263}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617432192583`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6089351550558385`", ",", "0.04509305858540889`", ",", 
     "0.022546529292704447`"}], "}"}]}],
  SequenceForm[
  "V'[", 22, "]/N = ", {0.6089351550558385, 0.04509305858540889, 
   0.022546529292704447`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617432234163`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6089971962549012`", ",", "0.043425620713293485`", ",", 
     "0.021712810356646742`"}], "}"}]}],
  SequenceForm[
  "V'[", 23, "]/N = ", {0.6089971962549012, 0.043425620713293485`, 
   0.021712810356646742`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743226964*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6090525192017192`", ",", "0.041879229090702706`", ",", 
     "0.020939614545351357`"}], "}"}]}],
  SequenceForm[
  "V'[", 24, "]/N = ", {0.6090525192017192, 0.041879229090702706`, 
   0.020939614545351357`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743230618*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6091020915021685`", ",", "0.040441020558781925`", ",", 
     "0.020220510279390962`"}], "}"}]}],
  SequenceForm[
  "V'[", 25, "]/N = ", {0.6091020915021685, 0.040441020558781925`, 
   0.020220510279390962`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617432342*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6091467019785639`", ",", "0.03909990573092657`", ",", 
     "0.019549952865463283`"}], "}"}]}],
  SequenceForm[
  "V'[", 26, "]/N = ", {0.6091467019785639, 0.03909990573092657, 
   0.019549952865463283`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743237752*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6091870028428698`", ",", "0.03784627201046797`", ",", 
     "0.01892313600523398`"}], "}"}]}],
  SequenceForm[
  "V'[", 27, "]/N = ", {0.6091870028428698, 0.03784627201046797, 
   0.01892313600523398}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617432412558`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6092235392983172`", ",", "0.036671744436341754`", ",", 
     "0.01833587221817088`"}], "}"}]}],
  SequenceForm[
  "V'[", 28, "]/N = ", {0.6092235392983172, 0.036671744436341754`, 
   0.01833587221817088}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174324475*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6092567711153576`", ",", "0.03556899166841102`", ",", 
     "0.017784495834205515`"}], "}"}]}],
  SequenceForm[
  "V'[", 29, "]/N = ", {0.6092567711153576, 0.03556899166841102, 
   0.017784495834205515`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617432487507`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6092870888500653`", ",", "0.03453156748068511`", ",", 
     "0.01726578374034256`"}], "}"}]}],
  SequenceForm[
  "V'[", 30, "]/N = ", {0.6092870888500653, 0.03453156748068511, 
   0.01726578374034256}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743252636*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609314826335738`", ",", "0.033553780398131644`", ",", 
     "0.016776890199065825`"}], "}"}]}],
  SequenceForm[
  "V'[", 31, "]/N = ", {0.609314826335738, 0.033553780398131644`, 
   0.016776890199065825`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743256351*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6093402704879961`", ",", "0.0326305858039206`", ",", 
     "0.0163152929019603`"}], "}"}]}],
  SequenceForm[
  "V'[", 32, "]/N = ", {0.6093402704879961, 0.0326305858039206, 
   0.0163152929019603}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743259902*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6093636691155652`", ",", "0.031757496113541964`", ",", 
     "0.015878748056770982`"}], "}"}]}],
  SequenceForm[
  "V'[", 33, "]/N = ", {0.6093636691155652, 0.031757496113541964`, 
   0.015878748056770982`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743263536*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "34", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6093852372154399`", ",", "0.030930505572228074`", ",", 
     "0.015465252786114039`"}], "}"}]}],
  SequenceForm[
  "V'[", 34, "]/N = ", {0.6093852372154399, 0.030930505572228074`, 
   0.015465252786114039`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743267009*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6094051620947746`", ",", "0.03014602696338134`", ",", 
     "0.01507301348169067`"}], "}"}]}],
  SequenceForm[
  "V'[", 35, "]/N = ", {0.6094051620947746, 0.03014602696338134, 
   0.01507301348169067}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743270783*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6094236075712142`", ",", "0.029400838076889226`", ",", 
     "0.014700419038444611`"}], "}"}]}],
  SequenceForm[
  "V'[", 36, "]/N = ", {0.6094236075712142, 0.029400838076889226`, 
   0.014700419038444611`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743274362*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6094407174409259`", ",", "0.028692036220004196`", ",", 
     "0.014346018110002098`"}], "}"}]}],
  SequenceForm[
  "V'[", 37, "]/N = ", {0.6094407174409259, 0.028692036220004196`, 
   0.014346018110002098`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743597889*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6094566183591755`", ",", "0.028016999391158936`", ",", 
     "0.014008499695579466`"}], "}"}]}],
  SequenceForm[
  "V'[", 38, "]/N = ", {0.6094566183591755, 0.028016999391158936`, 
   0.014008499695579466`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743602152*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6094714222458792`", ",", "0.027373353001756424`", ",", 
     "0.013686676500878212`"}], "}"}]}],
  SequenceForm[
  "V'[", 39, "]/N = ", {0.6094714222458792, 0.027373353001756424`, 
   0.013686676500878212`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743606429*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6094852283043943`", ",", "0.026758941239758624`", ",", 
     "0.013379470619879312`"}], "}"}]}],
  SequenceForm[
  "V'[", 40, "]/N = ", {0.6094852283043943, 0.026758941239758624`, 
   0.013379470619879312`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743610474*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "41", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6094981247235027`", ",", "0.026171802334618605`", ",", 
     "0.013085901167309302`"}], "}"}]}],
  SequenceForm[
  "V'[", 41, "]/N = ", {0.6094981247235027, 0.026171802334618605`, 
   0.013085901167309302`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743631456*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095101901184549`", ",", "0.025610147115420784`", ",", 
     "0.012805073557710392`"}], "}"}]}],
  SequenceForm[
  "V'[", 42, "]/N = ", {0.6095101901184549, 0.025610147115420784`, 
   0.012805073557710392`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743636018*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "43", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095214947560108`", ",", "0.025072340360337838`", ",", 
     "0.012536170180168917`"}], "}"}]}],
  SequenceForm[
  "V'[", 43, "]/N = ", {0.6095214947560108, 0.025072340360337838`, 
   0.012536170180168917`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617436401873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "44", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095321015998398`", ",", "0.02455688452127869`", ",", 
     "0.012278442260639346`"}], "}"}]}],
  SequenceForm[
  "V'[", 44, "]/N = ", {0.6095321015998398, 0.02455688452127869, 
   0.012278442260639346`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743644307*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "45", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095420672058617`", ",", "0.024062405477190556`", ",", 
     "0.012031202738595276`"}], "}"}]}],
  SequenceForm[
  "V'[", 45, "]/N = ", {0.6095420672058617, 0.024062405477190556`, 
   0.012031202738595276`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743655368*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "46", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095514424917212`", ",", "0.023587640026215658`", ",", 
     "0.011793820013107829`"}], "}"}]}],
  SequenceForm[
  "V'[", 46, "]/N = ", {0.6095514424917212, 0.023587640026215658`, 
   0.011793820013107829`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743659891*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "47", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095602734002761`", ",", "0.02313142487337862`", ",", 
     "0.01156571243668931`"}], "}"}]}],
  SequenceForm[
  "V'[", 47, "]/N = ", {0.6095602734002761, 0.02313142487337862, 
   0.01156571243668931}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743686081*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095686014734983`", ",", "0.022692686908719343`", ",", 
     "0.01134634345435967`"}], "}"}]}],
  SequenceForm[
  "V'[", 48, "]/N = ", {0.6095686014734983, 0.022692686908719343`, 
   0.01134634345435967}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743706545*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "49", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.60957646435039`", ",", "0.022270434602381345`", ",", 
     "0.011135217301190672`"}], "}"}]}],
  SequenceForm[
  "V'[", 49, "]/N = ", {0.60957646435039, 0.022270434602381345`, 
   0.011135217301190672`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743711153*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "50", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095838962002204`", ",", "0.02186375036937757`", ",", 
     "0.010931875184688784`"}], "}"}]}],
  SequenceForm[
  "V'[", 50, "]/N = ", {0.6095838962002204, 0.02186375036937757, 
   0.010931875184688784`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617437154284`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "51", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095909281005348`", ",", "0.021471783778586905`", ",", 
     "0.01073589188929345`"}], "}"}]}],
  SequenceForm[
  "V'[", 51, "]/N = ", {0.6095909281005348, 0.021471783778586905`, 
   0.01073589188929345}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743719679*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "52", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6095975883678557`", ",", "0.021093745498783945`", ",", 
     "0.010546872749391973`"}], "}"}]}],
  SequenceForm[
  "V'[", 52, "]/N = ", {0.6095975883678557, 0.021093745498783945`, 
   0.010546872749391973`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617437242527`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "53", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096039028477368`", ",", "0.020728901889816596`", ",", 
     "0.0103644509449083`"}], "}"}]}],
  SequenceForm[
  "V'[", 53, "]/N = ", {0.6096039028477368, 0.020728901889816596`, 
   0.0103644509449083}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743734352*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "54", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096098951697944`", ",", "0.020376570159934066`", ",", 
     "0.010188285079967033`"}], "}"}]}],
  SequenceForm[
  "V'[", 54, "]/N = ", {0.6096098951697944, 0.020376570159934066`, 
   0.010188285079967033`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743738796*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096155869724765`", ",", "0.020036114021156105`", ",", 
     "0.010018057010578054`"}], "}"}]}],
  SequenceForm[
  "V'[", 55, "]/N = ", {0.6096155869724765, 0.020036114021156105`, 
   0.010018057010578054`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743743791*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096209981016143`", ",", "0.01970693978379782`", ",", 
     "0.009853469891898909`"}], "}"}]}],
  SequenceForm[
  "V'[", 56, "]/N = ", {0.6096209981016143, 0.01970693978379782, 
   0.009853469891898909}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617437543087`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "57", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096261467861984`", ",", "0.0193884928391051`", ",", 
     "0.00969424641955255`"}], "}"}]}],
  SequenceForm[
  "V'[", 57, "]/N = ", {0.6096261467861984, 0.0193884928391051, 
   0.00969424641955255}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617437582684`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "58", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096310497943271`", ",", "0.01908025448563824`", ",", 
     "0.00954012724281912`"}], "}"}]}],
  SequenceForm[
  "V'[", 58, "]/N = ", {0.6096310497943271, 0.01908025448563824, 
   0.00954012724281912}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743762422*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "59", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096357225718435`", ",", "0.018781739060754456`", ",", 
     "0.009390869530377228`"}], "}"}]}],
  SequenceForm[
  "V'[", 59, "]/N = ", {0.6096357225718435, 0.018781739060754456`, 
   0.009390869530377228}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743767152*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096401793658296`", ",", "0.018492491343437018`", ",", 
     "0.009246245671718507`"}], "}"}]}],
  SequenceForm[
  "V'[", 60, "]/N = ", {0.6096401793658296, 0.018492491343437018`, 
   0.009246245671718507}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743771599*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "61", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096444333348219`", ",", "0.018212084198927267`", ",", 
     "0.009106042099463633`"}], "}"}]}],
  SequenceForm[
  "V'[", 61, "]/N = ", {0.6096444333348219, 0.018212084198927267`, 
   0.009106042099463633}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617437770433`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "62", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096484966473577`", ",", "0.01794011643924252`", ",", 
     "0.008970058219621262`"}], "}"}]}],
  SequenceForm[
  "V'[", 62, "]/N = ", {0.6096484966473577, 0.01794011643924252, 
   0.008970058219621262}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743781414*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "63", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609652380570247`", ",", "0.017676210876794676`", ",", 
     "0.008838105438397338`"}], "}"}]}],
  SequenceForm[
  "V'[", 63, "]/N = ", {0.609652380570247, 0.017676210876794676`, 
   0.008838105438397338}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743841538*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "64", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096560955477768`", ",", "0.01742001255103754`", ",", 
     "0.00871000627551877`"}], "}"}]}],
  SequenceForm[
  "V'[", 64, "]/N = ", {0.6096560955477768, 0.01742001255103754, 
   0.00871000627551877}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743846965*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "65", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096596512729006`", ",", "0.017171187110423706`", ",", 
     "0.008585593555211853`"}], "}"}]}],
  SequenceForm[
  "V'[", 65, "]/N = ", {0.6096596512729006, 0.017171187110423706`, 
   0.008585593555211853}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743852579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "66", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609663056751327`", ",", "0.01692941933399962`", ",", 
     "0.00846470966699981`"}], "}"}]}],
  SequenceForm[
  "V'[", 66, "]/N = ", {0.609663056751327, 0.01692941933399962, 
   0.00846470966699981}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743863222*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "67", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096663203593075`", ",", "0.01669441177875211`", ",", 
     "0.008347205889376055`"}], "}"}]}],
  SequenceForm[
  "V'[", 67, "]/N = ", {0.6096663203593075, 0.01669441177875211, 
   0.008347205889376055}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743883532*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "68", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096694498958223`", ",", "0.016465883540377937`", ",", 
     "0.008232941770188969`"}], "}"}]}],
  SequenceForm[
  "V'[", 68, "]/N = ", {0.6096694498958223, 0.016465883540377937`, 
   0.008232941770188969}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743888698*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "69", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096724526297784`", ",", "0.01624356911651295`", ",", 
     "0.008121784558256476`"}], "}"}]}],
  SequenceForm[
  "V'[", 69, "]/N = ", {0.6096724526297784, 0.01624356911651295, 
   0.008121784558256476}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617438964043`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "70", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096753353427575`", ",", "0.0160272173626536`", ",", 
     "0.008013608681326802`"}], "}"}]}],
  SequenceForm[
  "V'[", 70, "]/N = ", {0.6096753353427575, 0.0160272173626536, 
   0.008013608681326802}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617439017763`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "71", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609678104367787`", ",", "0.01581659053205547`", ",", 
     "0.007908295266027736`"}], "}"}]}],
  SequenceForm[
  "V'[", 71, "]/N = ", {0.609678104367787, 0.01581659053205547, 
   0.007908295266027736}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743907399*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096807656245544`", ",", "0.015611463391818386`", ",", 
     "0.007805731695909193`"}], "}"}]}],
  SequenceForm[
  "V'[", 72, "]/N = ", {0.6096807656245544, 0.015611463391818386`, 
   0.007805731695909193}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617439129133`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "73", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096833246514305`", ",", "0.015411622408184862`", ",", 
     "0.007705811204092431`"}], "}"}]}],
  SequenceForm[
  "V'[", 73, "]/N = ", {0.6096833246514305, 0.015411622408184862`, 
   0.007705811204092431}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743920601*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "74", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096857866346312`", ",", "0.015216864994799193`", ",", 
     "0.0076084324973995955`"}], "}"}]}],
  SequenceForm[
  "V'[", 74, "]/N = ", {0.6096857866346312, 0.015216864994799193`, 
   0.0076084324973995955`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743931506*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096881564348053`", ",", "0.015026998818312955`", ",", 
     "0.007513499409156478`"}], "}"}]}],
  SequenceForm[
  "V'[", 75, "]/N = ", {0.6096881564348053, 0.015026998818312955`, 
   0.007513499409156478}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743937065*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "76", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096904386113047`", ",", "0.014841841156288694`", ",", 
     "0.007420920578144346`"}], "}"}]}],
  SequenceForm[
  "V'[", 76, "]/N = ", {0.6096904386113047, 0.014841841156288694`, 
   0.007420920578144346}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617439472322`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "77", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096926374443666`", ",", "0.01466121830285571`", ",", 
     "0.007330609151427855`"}], "}"}]}],
  SequenceForm[
  "V'[", 77, "]/N = ", {0.6096926374443666, 0.01466121830285571, 
   0.007330609151427855}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743953527*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "78", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096947569554108`", ",", "0.014484965018018442`", ",", 
     "0.007242482509009222`"}], "}"}]}],
  SequenceForm[
  "V'[", 78, "]/N = ", {0.6096947569554108, 0.014484965018018442`, 
   0.007242482509009222}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617439588003`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "79", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096968009256309`", ",", "0.01431292401691616`", ",", 
     "0.00715646200845808`"}], "}"}]}],
  SequenceForm[
  "V'[", 79, "]/N = ", {0.6096968009256309, 0.01431292401691616, 
   0.00715646200845808}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617439655*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6096987729130467`", ",", "0.014144945495687417`", ",", 
     "0.007072472747843709`"}], "}"}]}],
  SequenceForm[
  "V'[", 80, "]/N = ", {0.6096987729130467, 0.014144945495687417`, 
   0.007072472747843709}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743973016*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "81", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097006762681542`", ",", "0.013980886690909874`", ",", 
     "0.006990443345454937`"}], "}"}]}],
  SequenceForm[
  "V'[", 81, "]/N = ", {0.6097006762681542, 0.013980886690909874`, 
   0.006990443345454937}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743979404*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "82", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097025141483116`", ",", "0.013820611469869331`", ",", 
     "0.0069103057349346655`"}], "}"}]}],
  SequenceForm[
  "V'[", 82, "]/N = ", {0.6097025141483116, 0.013820611469869331`, 
   0.0069103057349346655`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743986207*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "83", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097042895309719`", ",", "0.013663989949166282`", ",", 
     "0.006831994974583141`"}], "}"}]}],
  SequenceForm[
  "V'[", 83, "]/N = ", {0.6097042895309719, 0.013663989949166282`, 
   0.006831994974583141}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661743995249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "84", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097060052258676`", ",", "0.013510898139396103`", ",", 
     "0.006755449069698051`"}], "}"}]}],
  SequenceForm[
  "V'[", 84, "]/N = ", {0.6097060052258676, 0.013510898139396103`, 
   0.006755449069698051}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617440007153`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "85", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097076638862424`", ",", "0.013361217613843311`", ",", 
     "0.006680608806921656`"}], "}"}]}],
  SequenceForm[
  "V'[", 85, "]/N = ", {0.6097076638862424, 0.013361217613843311`, 
   0.006680608806921656}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744011183*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "86", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097092680192139`", ",", "0.013214835199314599`", ",", 
     "0.0066074175996572995`"}], "}"}]}],
  SequenceForm[
  "V'[", 86, "]/N = ", {0.6097092680192139, 0.013214835199314599`, 
   0.0066074175996572995`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744019887*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "87", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097108199953429`", ",", "0.013071642687401446`", ",", 
     "0.006535821343700723`"}], "}"}]}],
  SequenceForm[
  "V'[", 87, "]/N = ", {0.6097108199953429, 0.013071642687401446`, 
   0.006535821343700723}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617440313873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "88", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097123220574785`", ",", "0.01293153656461183`", ",", 
     "0.006465768282305916`"}], "}"}]}],
  SequenceForm[
  "V'[", 88, "]/N = ", {0.6097123220574785, 0.01293153656461183, 
   0.006465768282305916}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617440367327`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "89", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097137763289405`", ",", "0.01279441775994596`", ",", 
     "0.006397208879972979`"}], "}"}]}],
  SequenceForm[
  "V'[", 89, "]/N = ", {0.6097137763289405, 0.01279441775994596, 
   0.006397208879972979}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744043009*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "90", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097151848210969`", ",", "0.012660191408612501`", ",", 
     "0.00633009570430625`"}], "}"}]}],
  SequenceForm[
  "V'[", 90, "]/N = ", {0.6097151848210969, 0.012660191408612501`, 
   0.00633009570430625}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744047957*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "91", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097165494403843`", ",", "0.012528766630692457`", ",", 
     "0.006264383315346227`"}], "}"}]}],
  SequenceForm[
  "V'[", 91, "]/N = ", {0.6097165494403843, 0.012528766630692457`, 
   0.006264383315346227}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744052825*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "92", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097178719948212`", ",", "0.012400056323657078`", ",", 
     "0.006200028161828538`"}], "}"}]}],
  SequenceForm[
  "V'[", 92, "]/N = ", {0.6097178719948212, 0.012400056323657078`, 
   0.006200028161828538}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744057974*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "93", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609719154200052`", ",", "0.012273976967737382`", ",", 
     "0.00613698848386869`"}], "}"}]}],
  SequenceForm[
  "V'[", 93, "]/N = ", {0.609719154200052, 0.012273976967737382`, 
   0.00613698848386869}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744063443*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "94", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097203976849629`", ",", "0.012150448443224725`", ",", 
     "0.006075224221612363`"}], "}"}]}],
  SequenceForm[
  "V'[", 94, "]/N = ", {0.6097203976849629, 0.012150448443224725`, 
   0.006075224221612363}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744069254*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "95", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097216039969023`", ",", "0.012029393858856513`", ",", 
     "0.0060146969294282565`"}], "}"}]}],
  SequenceForm[
  "V'[", 95, "]/N = ", {0.6097216039969023, 0.012029393858856513`, 
   0.0060146969294282565`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744073925*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "96", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097227746065386`", ",", "0.011910739390509142`", ",", 
     "0.005955369695254571`"}], "}"}]}],
  SequenceForm[
  "V'[", 96, "]/N = ", {0.6097227746065386, 0.011910739390509142`, 
   0.005955369695254571}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744078607*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "97", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097239109123818`", ",", "0.011794414129482239`", ",", 
     "0.005897207064741119`"}], "}"}]}],
  SequenceForm[
  "V'[", 97, "]/N = ", {0.6097239109123818, 0.011794414129482239`, 
   0.005897207064741119}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744083346*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "98", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097250142449984`", ",", "0.01168034993971437`", ",", 
     "0.005840174969857185`"}], "}"}]}],
  SequenceForm[
  "V'[", 98, "]/N = ", {0.6097250142449984, 0.01168034993971437, 
   0.005840174969857185}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744088175*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "99", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097260858709405`", ",", "0.011568481323321968`", ",", 
     "0.005784240661660984`"}], "}"}]}],
  SequenceForm[
  "V'[", 99, "]/N = ", {0.6097260858709405, 0.011568481323321968`, 
   0.005784240661660984}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744092927*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "100", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097271269964111`", ",", "0.011458745293900155`", ",", 
     "0.005729372646950078`"}], "}"}]}],
  SequenceForm[
  "V'[", 100, "]/N = ", {0.6097271269964111, 0.011458745293900155`, 
   0.005729372646950078}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617440975933`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "101", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097281387706887`", ",", "0.011351081257066967`", ",", 
     "0.005675540628533483`"}], "}"}]}],
  SequenceForm[
  "V'[", 101, "]/N = ", {0.6097281387706887, 0.011351081257066967`, 
   0.005675540628533483}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744102241*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "102", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097291222893252`", ",", "0.011245430897771892`", ",", 
     "0.005622715448885946`"}], "}"}]}],
  SequenceForm[
  "V'[", 102, "]/N = ", {0.6097291222893252, 0.011245430897771892`, 
   0.005622715448885946}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744106908*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "103", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097300785971369`", ",", "0.011141738073925309`", ",", 
     "0.005570869036962654`"}], "}"}]}],
  SequenceForm[
  "V'[", 103, "]/N = ", {0.6097300785971369, 0.011141738073925309`, 
   0.005570869036962654}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744111661*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "104", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097310086910018`", ",", "0.011039948715938604`", ",", 
     "0.005519974357969301`"}], "}"}]}],
  SequenceForm[
  "V'[", 104, "]/N = ", {0.6097310086910018, 0.011039948715938604`, 
   0.005519974357969301}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744116284*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "105", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097319135224797`", ",", "0.01094001073179484`", ",", 
     "0.00547000536589742`"}], "}"}]}],
  SequenceForm[
  "V'[", 105, "]/N = ", {0.6097319135224797, 0.01094001073179484, 
   0.00547000536589742}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617441209383`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "106", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097327940002647`", ",", "0.010841873917297417`", ",", 
     "0.0054209369586487085`"}], "}"}]}],
  SequenceForm[
  "V'[", 106, "]/N = ", {0.6097327940002647, 0.010841873917297417`, 
   0.0054209369586487085`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744125558*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "107", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097336509924864`", ",", "0.010745489871169911`", ",", 
     "0.0053727449355849555`"}], "}"}]}],
  SequenceForm[
  "V'[", 107, "]/N = ", {0.6097336509924864, 0.010745489871169911`, 
   0.0053727449355849555`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744130163*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "108", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097344853288659`", ",", "0.010650811914703415`", ",", 
     "0.0053254059573517075`"}], "}"}]}],
  SequenceForm[
  "V'[", 108, "]/N = ", {0.6097344853288659, 0.010650811914703415`, 
   0.0053254059573517075`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617441347*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "109", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097352978027402`", ",", "0.0105577950156695`", ",", 
     "0.005278897507834749`"}], "}"}]}],
  SequenceForm[
  "V'[", 109, "]/N = ", {0.6097352978027402, 0.0105577950156695, 
   0.005278897507834749}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744139361*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "110", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097360891729631`", ",", "0.010466395716236586`", ",", 
     "0.005233197858118294`"}], "}"}]}],
  SequenceForm[
  "V'[", 110, "]/N = ", {0.6097360891729631, 0.010466395716236586`, 
   0.005233197858118294}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744144012*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "111", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097368601656906`", ",", "0.010376572064645664`", ",", 
     "0.005188286032322832`"}], "}"}]}],
  SequenceForm[
  "V'[", 111, "]/N = ", {0.6097368601656906, 0.010376572064645664`, 
   0.005188286032322832}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744148778*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "112", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097376114760596`", ",", "0.010288283550418498`", ",", 
     "0.005144141775209249`"}], "}"}]}],
  SequenceForm[
  "V'[", 112, "]/N = ", {0.6097376114760596, 0.010288283550418498`, 
   0.005144141775209249}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617441534147`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "113", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609738343769767`", ",", "0.010201491042886746`", ",", 
     "0.005100745521443373`"}], "}"}]}],
  SequenceForm[
  "V'[", 113, "]/N = ", {0.609738343769767, 0.010201491042886746`, 
   0.005100745521443373}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744158021*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "114", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097390576845544`", ",", "0.01011615673284482`", ",", 
     "0.00505807836642241`"}], "}"}]}],
  SequenceForm[
  "V'[", 114, "]/N = ", {0.6097390576845544, 0.01011615673284482, 
   0.00505807836642241}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174416261*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "115", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097397538316083`", ",", "0.010032244077142788`", ",", 
     "0.005016122038571394`"}], "}"}]}],
  SequenceForm[
  "V'[", 115, "]/N = ", {0.6097397538316083, 0.010032244077142788`, 
   0.005016122038571394}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744167198*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "116", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609740432796877`", ",", "0.00994971774604751`", ",", 
     "0.004974858873023754`"}], "}"}]}],
  SequenceForm[
  "V'[", 116, "]/N = ", {0.609740432796877, 0.00994971774604751, 
   0.004974858873023754}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744171853*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "117", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097410951423129`", ",", "0.009868543573211885`", ",", 
     "0.004934271786605942`"}], "}"}]}],
  SequenceForm[
  "V'[", 117, "]/N = ", {0.6097410951423129, 0.009868543573211885, 
   0.004934271786605942}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744176484*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "118", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097417414070438`", ",", "0.009788688508102663`", ",", 
     "0.0048943442540513304`"}], "}"}]}],
  SequenceForm[
  "V'[", 118, "]/N = ", {0.6097417414070438, 0.009788688508102663, 
   0.0048943442540513304`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744181435*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "119", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097423721084777`", ",", "0.009710120570746565`", ",", 
     "0.004855060285373282`"}], "}"}]}],
  SequenceForm[
  "V'[", 119, "]/N = ", {0.6097423721084777, 0.009710120570746565, 
   0.004855060285373282}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744186077*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "120", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097429877433459`", ",", "0.009632808808664125`", ",", 
     "0.0048164044043320624`"}], "}"}]}],
  SequenceForm[
  "V'[", 120, "]/N = ", {0.6097429877433459, 0.009632808808664125, 
   0.0048164044043320624`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174419086*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "121", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097435887886878`", ",", "0.009556723255868444`", ",", 
     "0.004778361627934222`"}], "}"}]}],
  SequenceForm[
  "V'[", 121, "]/N = ", {0.6097435887886878, 0.009556723255868444, 
   0.004778361627934222}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174419554*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "122", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097441757027822`", ",", "0.009481834893814258`", ",", 
     "0.004740917446907129`"}], "}"}]}],
  SequenceForm[
  "V'[", 122, "]/N = ", {0.6097441757027822, 0.009481834893814258, 
   0.004740917446907129}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744200142*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "123", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097447489260258`", ",", "0.009408115614189961`", ",", 
     "0.0047040578070949805`"}], "}"}]}],
  SequenceForm[
  "V'[", 123, "]/N = ", {0.6097447489260258, 0.009408115614189961, 
   0.0047040578070949805`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744204833*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "124", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097453088817659`", ",", "0.009335538183451522`", ",", 
     "0.004667769091725761`"}], "}"}]}],
  SequenceForm[
  "V'[", 124, "]/N = ", {0.6097453088817659, 0.009335538183451522, 
   0.004667769091725761}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744209518*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "125", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097458559770872`", ",", "0.009264076209004015`", ",", 
     "0.0046320381045020075`"}], "}"}]}],
  SequenceForm[
  "V'[", 125, "]/N = ", {0.6097458559770872, 0.009264076209004015, 
   0.0046320381045020075`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617442147017`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "126", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097463906035565`", ",", "0.009193704106941859`", ",", 
     "0.00459685205347093`"}], "}"}]}],
  SequenceForm[
  "V'[", 126, "]/N = ", {0.6097463906035565, 0.009193704106941859, 
   0.00459685205347093}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744252659*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "127", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097469131379282`", ",", "0.009124397071264697`", ",", 
     "0.004562198535632349`"}], "}"}]}],
  SequenceForm[
  "V'[", 127, "]/N = ", {0.6097469131379282, 0.009124397071264697, 
   0.004562198535632349}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174425768*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "128", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097474239428123`", ",", "0.009056131044490576`", ",", 
     "0.004528065522245288`"}], "}"}]}],
  SequenceForm[
  "V'[", 128, "]/N = ", {0.6097474239428123, 0.009056131044490576, 
   0.004528065522245288}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617442626123`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "129", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097479233673082`", ",", "0.00898888268959298`", ",", 
     "0.00449444134479649`"}], "}"}]}],
  SequenceForm[
  "V'[", 129, "]/N = ", {0.6097479233673082, 0.00898888268959298, 
   0.00449444134479649}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744267589*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "130", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097484117476043`", ",", "0.0089226293631924`", ",", 
     "0.0044613146815962`"}], "}"}]}],
  SequenceForm[
  "V'[", 130, "]/N = ", {0.6097484117476043, 0.0089226293631924, 
   0.0044613146815962}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617442723303`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "131", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097488894075478`", ",", "0.00885734908993762`", ",", 
     "0.00442867454496881`"}], "}"}]}],
  SequenceForm[
  "V'[", 131, "]/N = ", {0.6097488894075478, 0.00885734908993762, 
   0.00442867454496881}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617442770567`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "132", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097493566591853`", ",", "0.008793020538015476`", ",", 
     "0.004396510269007738`"}], "}"}]}],
  SequenceForm[
  "V'[", 132, "]/N = ", {0.6097493566591853, 0.008793020538015476, 
   0.004396510269007738}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744281714*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "133", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097498138032753`", ",", "0.00872962299573149`", ",", 
     "0.004364811497865745`"}], "}"}]}],
  SequenceForm[
  "V'[", 133, "]/N = ", {0.6097498138032753, 0.00872962299573149, 
   0.004364811497865745}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744286278*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "134", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097502611297755`", ",", "0.00866713634910692`", ",", 
     "0.00433356817455346`"}], "}"}]}],
  SequenceForm[
  "V'[", 134, "]/N = ", {0.6097502611297755, 0.00866713634910692, 
   0.00433356817455346}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174429095*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "135", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097506989183052`", ",", "0.008605541060441224`", ",", 
     "0.004302770530220611`"}], "}"}]}],
  SequenceForm[
  "V'[", 135, "]/N = ", {0.6097506989183052, 0.008605541060441224, 
   0.004302770530220611}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744295583*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "136", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097511274385855`", ",", "0.008544818147791716`", ",", 
     "0.004272409073895858`"}], "}"}]}],
  SequenceForm[
  "V'[", 136, "]/N = ", {0.6097511274385855, 0.008544818147791716, 
   0.004272409073895858}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744300311*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "137", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097515469508568`", ",", "0.008484949165324815`", ",", 
     "0.0042424745826624075`"}], "}"}]}],
  SequenceForm[
  "V'[", 137, "]/N = ", {0.6097515469508568, 0.008484949165324815, 
   0.0042424745826624075`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744305337*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "138", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097519577062763`", ",", "0.008425916184496037`", ",", 
     "0.004212958092248019`"}], "}"}]}],
  SequenceForm[
  "V'[", 138, "]/N = ", {0.6097519577062763, 0.008425916184496037, 
   0.004212958092248019}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744310185*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "139", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097523599472972`", ",", "0.008367701776018132`", ",", 
     "0.004183850888009067`"}], "}"}]}],
  SequenceForm[
  "V'[", 139, "]/N = ", {0.6097523599472972, 0.008367701776018132, 
   0.004183850888009067}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744314952*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "140", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097527539080271`", ",", "0.008310288992579148`", ",", 
     "0.004155144496289575`"}], "}"}]}],
  SequenceForm[
  "V'[", 140, "]/N = ", {0.6097527539080271, 0.008310288992579148, 
   0.004155144496289575}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744319718*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "141", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609753139814572`", ",", "0.008253661352274268`", ",", 
     "0.004126830676137134`"}], "}"}]}],
  SequenceForm[
  "V'[", 141, "]/N = ", {0.609753139814572, 0.008253661352274268, 
   0.004126830676137134}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744324387*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "142", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097535178853621`", ",", "0.008197802822717044`", ",", 
     "0.004098901411358522`"}], "}"}]}],
  SequenceForm[
  "V'[", 142, "]/N = ", {0.6097535178853621, 0.008197802822717044, 
   0.004098901411358522}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617443289843`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "143", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097538883314628`", ",", "0.008142697805798104`", ",", 
     "0.004071348902899051`"}], "}"}]}],
  SequenceForm[
  "V'[", 143, "]/N = ", {0.6097538883314628, 0.008142697805798104, 
   0.004071348902899051}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744334193*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "144", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097542513568709`", ",", "0.008088331123060104`", ",", 
     "0.004044165561530052`"}], "}"}]}],
  SequenceForm[
  "V'[", 144, "]/N = ", {0.6097542513568709, 0.008088331123060104, 
   0.004044165561530052}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744339328*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "145", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097546071587971`", ",", "0.00803468800166088`", ",", 
     "0.00401734400083044`"}], "}"}]}],
  SequenceForm[
  "V'[", 145, "]/N = ", {0.6097546071587971, 0.00803468800166088, 
   0.00401734400083044}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744344342*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "146", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097549559279358`", ",", "0.007981754060896417`", ",", 
     "0.0039908770304482085`"}], "}"}]}],
  SequenceForm[
  "V'[", 146, "]/N = ", {0.6097549559279358, 0.007981754060896417, 
   0.0039908770304482085`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744349094*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "147", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097552978487215`", ",", "0.007929515299258488`", ",", 
     "0.003964757649629245`"}], "}"}]}],
  SequenceForm[
  "V'[", 147, "]/N = ", {0.6097552978487215, 0.007929515299258488, 
   0.003964757649629245}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617443537493`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "148", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097556330995746`", ",", "0.007877958082001995`", ",", 
     "0.003938979041000998`"}], "}"}]}],
  SequenceForm[
  "V'[", 148, "]/N = ", {0.6097556330995746, 0.007877958082001995, 
   0.003938979041000998}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744358501*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "149", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097559618531347`", ",", "0.007827069129198849`", ",", 
     "0.003913534564599424`"}], "}"}]}],
  SequenceForm[
  "V'[", 149, "]/N = ", {0.6097559618531347, 0.007827069129198849, 
   0.003913534564599424}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617443632402`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "150", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097562842764852`", ",", "0.007776835504256007`", ",", 
     "0.003888417752128004`"}], "}"}]}],
  SequenceForm[
  "V'[", 150, "]/N = ", {0.6097562842764852, 0.007776835504256007, 
   0.003888417752128004}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744367923*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "151", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097566005313657`", ",", "0.007727244602877319`", ",", 
     "0.0038636223014386593`"}], "}"}]}],
  SequenceForm[
  "V'[", 151, "]/N = ", {0.6097566005313657, 0.007727244602877319, 
   0.0038636223014386593`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174437313*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "152", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097569107743765`", ",", "0.007678284142448755`", ",", 
     "0.0038391420712243773`"}], "}"}]}],
  SequenceForm[
  "V'[", 152, "]/N = ", {0.6097569107743765, 0.007678284142448755, 
   0.0038391420712243773`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744378778*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "153", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097572151571737`", ",", "0.007629942151828339`", ",", 
     "0.0038149710759141694`"}], "}"}]}],
  SequenceForm[
  "V'[", 153, "]/N = ", {0.6097572151571737, 0.007629942151828339, 
   0.0038149710759141694`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744384988*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "154", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097575138266551`", ",", "0.007582206961523017`", ",", 
     "0.0037911034807615084`"}], "}"}]}],
  SequenceForm[
  "V'[", 154, "]/N = ", {0.6097575138266551, 0.007582206961523017, 
   0.0037911034807615084`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617443900967`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "155", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097578069251386`", ",", "0.007535067194235191`", ",", 
     "0.0037675335971175954`"}], "}"}]}],
  SequenceForm[
  "V'[", 155, "]/N = ", {0.6097578069251386, 0.007535067194235191, 
   0.0037675335971175954`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174439503*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "156", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609758094590533`", ",", "0.007488511755763035`", ",", 
     "0.0037442558778815176`"}], "}"}]}],
  SequenceForm[
  "V'[", 156, "]/N = ", {0.609758094590533, 0.007488511755763035, 
   0.0037442558778815176`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174439993*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "157", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097583769565006`", ",", "0.00744252982623915`", ",", 
     "0.003721264913119575`"}], "}"}]}],
  SequenceForm[
  "V'[", 157, "]/N = ", {0.6097583769565006, 0.00744252982623915, 
   0.003721264913119575}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744405445*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "158", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097586541526132`", ",", "0.007397110851692748`", ",", 
     "0.003698555425846374`"}], "}"}]}],
  SequenceForm[
  "V'[", 158, "]/N = ", {0.6097586541526132, 0.007397110851692748, 
   0.003698555425846374}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744410441*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "159", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097589263045023`", ",", "0.007352244535921837`", ",", 
     "0.0036761222679609186`"}], "}"}]}],
  SequenceForm[
  "V'[", 159, "]/N = ", {0.6097589263045023, 0.007352244535921837, 
   0.0036761222679609186`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617444151917`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "160", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097591935340014`", ",", "0.007307920832661933`", ",", 
     "0.0036539604163309666`"}], "}"}]}],
  SequenceForm[
  "V'[", 160, "]/N = ", {0.6097591935340014, 0.007307920832661933, 
   0.0036539604163309666`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617444198637`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "161", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097594559592836`", ",", "0.0072641299380388534`", ",", 
     "0.0036320649690194267`"}], "}"}]}],
  SequenceForm[
  "V'[", 161, "]/N = ", {0.6097594559592836, 0.0072641299380388534`, 
   0.0036320649690194267`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617444246902`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "162", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097597136949924`", ",", "0.007220862283293714`", ",", 
     "0.0036104311416468573`"}], "}"}]}],
  SequenceForm[
  "V'[", 162, "]/N = ", {0.6097597136949924, 0.007220862283293714, 
   0.0036104311416468573`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744429399*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "163", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097599668523681`", ",", "0.007178108527768429`", ",", 
     "0.0035890542638842143`"}], "}"}]}],
  SequenceForm[
  "V'[", 163, "]/N = ", {0.6097599668523681, 0.007178108527768429, 
   0.0035890542638842143`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744470854*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "164", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097602155393683`", ",", "0.007135859552141278`", ",", 
     "0.0035679297760706392`"}], "}"}]}],
  SequenceForm[
  "V'[", 164, "]/N = ", {0.6097602155393683, 0.007135859552141278, 
   0.0035679297760706392`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744476259*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "165", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097604598607833`", ",", "0.00709410645190197`", ",", 
     "0.003547053225950986`"}], "}"}]}],
  SequenceForm[
  "V'[", 165, "]/N = ", {0.6097604598607833, 0.00709410645190197, 
   0.003547053225950986}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744481436*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "166", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097606999183471`", ",", "0.00705284053105632`", ",", 
     "0.0035264202655281604`"}], "}"}]}],
  SequenceForm[
  "V'[", 166, "]/N = ", {0.6097606999183471, 0.00705284053105632, 
   0.0035264202655281604`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744486217*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "167", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097609358108446`", ",", "0.007012053296051312`", ",", 
     "0.003506026648025656`"}], "}"}]}],
  SequenceForm[
  "V'[", 167, "]/N = ", {0.6097609358108446, 0.007012053296051312, 
   0.003506026648025656}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617444909277`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "168", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097611676342123`", ",", "0.006971736449911476`", ",", 
     "0.0034858682249557377`"}], "}"}]}],
  SequenceForm[
  "V'[", 168, "]/N = ", {0.6097611676342123, 0.006971736449911476, 
   0.0034858682249557377`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744495974*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "169", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097613954816378`", ",", "0.006931881886578123`", ",", 
     "0.0034659409432890617`"}], "}"}]}],
  SequenceForm[
  "V'[", 169, "]/N = ", {0.6097613954816378, 0.006931881886578123, 
   0.0034659409432890617`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744500861*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "170", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097616194436529`", ",", "0.006892481685443259`", ",", 
     "0.00344624084272163`"}], "}"}]}],
  SequenceForm[
  "V'[", 170, "]/N = ", {0.6097616194436529, 0.006892481685443259, 
   0.00344624084272163}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744505653*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "171", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097618396082247`", ",", "0.006853528106070379`", ",", 
     "0.0034267640530351905`"}], "}"}]}],
  SequenceForm[
  "V'[", 171, "]/N = ", {0.6097618396082247, 0.006853528106070379, 
   0.0034267640530351905`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174451038*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "172", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097620560608417`", ",", "0.006815013583094662`", ",", 
     "0.0034075067915473314`"}], "}"}]}],
  SequenceForm[
  "V'[", 172, "]/N = ", {0.6097620560608417, 0.006815013583094662, 
   0.0034075067915473314`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744515149*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "173", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097622688845974`", ",", "0.0067769307212958`", ",", 
     "0.0033884653606479`"}], "}"}]}],
  SequenceForm[
  "V'[", 173, "]/N = ", {0.6097622688845974, 0.0067769307212958, 
   0.0033884653606479}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744519841*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "174", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609762478160271`", ",", "0.006739272290836206`", ",", 
     "0.003369636145418103`"}], "}"}]}],
  SequenceForm[
  "V'[", 174, "]/N = ", {0.609762478160271, 0.006739272290836206, 
   0.003369636145418103}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744524559*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "175", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097626839664038`", ",", "0.006702031222658515`", ",", 
     "0.003351015611329257`"}], "}"}]}],
  SequenceForm[
  "V'[", 175, "]/N = ", {0.6097626839664038, 0.006702031222658515, 
   0.003351015611329257}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744529397*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "176", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097628863793734`", ",", "0.006665200604036108`", ",", 
     "0.0033326003020180536`"}], "}"}]}],
  SequenceForm[
  "V'[", 176, "]/N = ", {0.6097628863793734, 0.006665200604036108, 
   0.0033326003020180536`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744534499*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "177", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097630854734649`", ",", "0.006628773674270631`", ",", 
     "0.003314386837135315`"}], "}"}]}],
  SequenceForm[
  "V'[", 177, "]/N = ", {0.6097630854734649, 0.006628773674270631, 
   0.003314386837135315}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744539261*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "178", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097632813209395`", ",", "0.0065927438205310215`", ",", 
     "0.0032963719102655103`"}], "}"}]}],
  SequenceForm[
  "V'[", 178, "]/N = ", {0.6097632813209395, 0.0065927438205310215`, 
   0.0032963719102655103`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744544022*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "179", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097634739921001`", ",", "0.0065571045738285`", ",", 
     "0.00327855228691425`"}], "}"}]}],
  SequenceForm[
  "V'[", 179, "]/N = ", {0.6097634739921001, 0.0065571045738285, 
   0.00327855228691425}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744548864*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "180", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609763663555355`", ",", "0.00652184960512256`", ",", 
     "0.00326092480256128`"}], "}"}]}],
  SequenceForm[
  "V'[", 180, "]/N = ", {0.609763663555355, 0.00652184960512256, 
   0.00326092480256128}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744553678*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "181", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097638500772788`", ",", "0.00648697272155275`", ",", 
     "0.0032434863607763756`"}], "}"}]}],
  SequenceForm[
  "V'[", 181, "]/N = ", {0.6097638500772788, 0.00648697272155275, 
   0.0032434863607763756`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617445584097`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "182", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097640336226712`", ",", "0.006452467862791838`", ",", 
     "0.003226233931395919`"}], "}"}]}],
  SequenceForm[
  "V'[", 182, "]/N = ", {0.6097640336226712, 0.006452467862791838, 
   0.003226233931395919}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617445631638`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "183", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609764214254613`", ",", "0.006418329097515425`", ",", 
     "0.0032091645487577125`"}], "}"}]}],
  SequenceForm[
  "V'[", 183, "]/N = ", {0.609764214254613, 0.006418329097515425, 
   0.0032091645487577125`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744568046*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "184", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097643920345215`", ",", "0.006384550619984095`", ",", 
     "0.003192275309992048`"}], "}"}]}],
  SequenceForm[
  "V'[", 184, "]/N = ", {0.6097643920345215, 0.006384550619984095, 
   0.003192275309992048}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744572803*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "185", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609764567022202`", ",", "0.006351126746733622`", ",", 
     "0.0031755633733668116`"}], "}"}]}],
  SequenceForm[
  "V'[", 185, "]/N = ", {0.609764567022202, 0.006351126746733622, 
   0.0031755633733668116`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744577482*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "186", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097647392758991`", ",", "0.006318051913369521`", ",", 
     "0.003159025956684761`"}], "}"}]}],
  SequenceForm[
  "V'[", 186, "]/N = ", {0.6097647392758991, 0.006318051913369521, 
   0.003159025956684761}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617445822887`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "187", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097649088523447`", ",", "0.00628532067146191`", ",", 
     "0.003142660335730955`"}], "}"}]}],
  SequenceForm[
  "V'[", 187, "]/N = ", {0.6097649088523447, 0.00628532067146191, 
   0.003142660335730955}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744587008*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "188", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097650758068054`", ",", "0.0062529276855370535`", ",", 
     "0.0031264638427685263`"}], "}"}]}],
  SequenceForm[
  "V'[", 188, "]/N = ", {0.6097650758068054, 0.0062529276855370535`, 
   0.0031264638427685263`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744591846*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "189", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097652401931278`", ",", "0.006220867730162362`", ",", 
     "0.0031104338650811804`"}], "}"}]}],
  SequenceForm[
  "V'[", 189, "]/N = ", {0.6097652401931278, 0.006220867730162362, 
   0.0031104338650811804`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617445966253`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "190", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097654020637816`", ",", "0.006189135687121107`", ",", 
     "0.0030945678435605533`"}], "}"}]}],
  SequenceForm[
  "V'[", 190, "]/N = ", {0.6097654020637816, 0.006189135687121107, 
   0.0030945678435605533`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744601647*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "191", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097655614699018`", ",", "0.00615772654267386`", ",", 
     "0.0030788632713369297`"}], "}"}]}],
  SequenceForm[
  "V'[", 191, "]/N = ", {0.6097655614699018, 0.00615772654267386, 
   0.0030788632713369297`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174460672*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "192", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097657184613299`", ",", "0.006126635384903509`", ",", 
     "0.0030633176924517542`"}], "}"}]}],
  SequenceForm[
  "V'[", 192, "]/N = ", {0.6097657184613299, 0.006126635384903509, 
   0.0030633176924517542`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617446115427`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "193", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097658730866521`", ",", "0.0060958574011409404`", ",", 
     "0.00304792870057047`"}], "}"}]}],
  SequenceForm[
  "V'[", 193, "]/N = ", {0.6097658730866521, 0.0060958574011409404`, 
   0.00304792870057047}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744616229*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "194", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097660253932377`", ",", "0.006065387875468389`", ",", 
     "0.0030326939377341945`"}], "}"}]}],
  SequenceForm[
  "V'[", 194, "]/N = ", {0.6097660253932377, 0.006065387875468389, 
   0.0030326939377341945`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617446211987`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "195", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097661754272753`", ",", "0.006035222186297957`", ",", 
     "0.003017611093148979`"}], "}"}]}],
  SequenceForm[
  "V'[", 195, "]/N = ", {0.6097661754272753, 0.006035222186297957, 
   0.003017611093148979}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744626742*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "196", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097663232338079`", ",", "0.0060053558040225035`", ",", 
     "0.003002677902011252`"}], "}"}]}],
  SequenceForm[
  "V'[", 196, "]/N = ", {0.6097663232338079, 0.0060053558040225035`, 
   0.003002677902011252}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744631954*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "197", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609766468856767`", ",", "0.005975784288736383`", ",", 
     "0.002987892144368192`"}], "}"}]}],
  SequenceForm[
  "V'[", 197, "]/N = ", {0.609766468856767, 0.005975784288736383, 
   0.002987892144368192}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744636757*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "198", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097666123390052`", ",", "0.005946503288023831`", ",", 
     "0.0029732516440119155`"}], "}"}]}],
  SequenceForm[
  "V'[", 198, "]/N = ", {0.6097666123390052, 0.005946503288023831, 
   0.0029732516440119155`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744641513*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "199", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097667537223284`", ",", "0.00591750853481235`", ",", 
     "0.002958754267406175`"}], "}"}]}],
  SequenceForm[
  "V'[", 199, "]/N = ", {0.6097667537223284, 0.00591750853481235, 
   0.002958754267406175}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617446462593`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "200", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097668930475253`", ",", "0.005888795845289129`", ",", 
     "0.0029443979226445646`"}], "}"}]}],
  SequenceForm[
  "V'[", 200, "]/N = ", {0.6097668930475253, 0.005888795845289129, 
   0.0029443979226445646`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744651244*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "201", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097670303543983`", ",", "0.005860361116878274`", ",", 
     "0.002930180558439137`"}], "}"}]}],
  SequenceForm[
  "V'[", 201, "]/N = ", {0.6097670303543983, 0.005860361116878274, 
   0.002930180558439137}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744656084*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "202", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097671656817908`", ",", "0.005832200326276676`", ",", 
     "0.002916100163138338`"}], "}"}]}],
  SequenceForm[
  "V'[", 202, "]/N = ", {0.6097671656817908, 0.005832200326276676, 
   0.002916100163138338}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617446609497`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "203", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097672990676156`", ",", "0.005804309527546804`", ",", 
     "0.0029021547637734014`"}], "}"}]}],
  SequenceForm[
  "V'[", 203, "]/N = ", {0.6097672990676156, 0.005804309527546804, 
   0.0029021547637734014`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744666513*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "204", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097674305488813`", ",", "0.0057766848502640925`", ",", 
     "0.0028883424251320462`"}], "}"}]}],
  SequenceForm[
  "V'[", 204, "]/N = ", {0.6097674305488813, 0.0057766848502640925`, 
   0.0028883424251320462`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617446720953`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "205", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097675601617178`", ",", "0.0057493224977176235`", ",", 
     "0.0028746612488588117`"}], "}"}]}],
  SequenceForm[
  "V'[", 205, "]/N = ", {0.6097675601617178, 0.0057493224977176235`, 
   0.0028746612488588117`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744677006*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "206", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097676879414019`", ",", "0.005722218745161844`", ",", 
     "0.0028611093725809215`"}], "}"}]}],
  SequenceForm[
  "V'[", 206, "]/N = ", {0.6097676879414019, 0.005722218745161844, 
   0.0028611093725809215`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617446820393`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "207", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097678139223808`", ",", "0.005695369938117952`", ",", 
     "0.0028476849690589755`"}], "}"}]}],
  SequenceForm[
  "V'[", 207, "]/N = ", {0.6097678139223808, 0.005695369938117952, 
   0.0028476849690589755`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744687153*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "208", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097679381382954`", ",", "0.005668772490723158`", ",", 
     "0.002834386245361579`"}], "}"}]}],
  SequenceForm[
  "V'[", 208, "]/N = ", {0.6097679381382954, 0.005668772490723158, 
   0.002834386245361579}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617446920443`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "209", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097680606220036`", ",", "0.0056424228841263566`", ",", 
     "0.0028212114420631783`"}], "}"}]}],
  SequenceForm[
  "V'[", 209, "]/N = ", {0.6097680606220036, 0.0056424228841263566`, 
   0.0028212114420631783`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744697115*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "210", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097681814056009`", ",", "0.005616317664928575`", ",", 
     "0.0028081588324642874`"}], "}"}]}],
  SequenceForm[
  "V'[", 210, "]/N = ", {0.6097681814056009, 0.005616317664928575, 
   0.0028081588324642874`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744702025*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "211", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097683005204424`", ",", "0.005590453443666832`", ",", 
     "0.0027952267218334164`"}], "}"}]}],
  SequenceForm[
  "V'[", 211, "]/N = ", {0.6097683005204424, 0.005590453443666832, 
   0.0027952267218334164`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744707244*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "212", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097684179971633`", ",", "0.0055648268933399464`", ",", 
     "0.0027824134466699737`"}], "}"}]}],
  SequenceForm[
  "V'[", 212, "]/N = ", {0.6097684179971633, 0.0055648268933399464`, 
   0.0027824134466699737`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744712101*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "213", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097685338656981`", ",", "0.0055394347479750475`", ",", 
     "0.0027697173739875238`"}], "}"}]}],
  SequenceForm[
  "V'[", 213, "]/N = ", {0.6097685338656981, 0.0055394347479750475`, 
   0.0027697173739875238`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744716864*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "214", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097686481553`", ",", "0.0055142738012333645`", ",", 
     "0.0027571369006166822`"}], "}"}]}],
  SequenceForm[
  "V'[", 214, "]/N = ", {0.6097686481553, 0.0055142738012333645`, 
   0.0027571369006166822`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744722056*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "215", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097687608945597`", ",", "0.0054893409050541485`", ",", 
     "0.0027446704525270742`"}], "}"}]}],
  SequenceForm[
  "V'[", 215, "]/N = ", {0.6097687608945597, 0.0054893409050541485`, 
   0.0027446704525270742`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174472727*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "216", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097688721114227`", ",", "0.005464632968335332`", ",", 
     "0.002732316484167666`"}], "}"}]}],
  SequenceForm[
  "V'[", 216, "]/N = ", {0.6097688721114227, 0.005464632968335332, 
   0.002732316484167666}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744732304*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "217", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097689818332077`", ",", "0.005440146955650018`", ",", 
     "0.0027200734778250095`"}], "}"}]}],
  SequenceForm[
  "V'[", 217, "]/N = ", {0.6097689818332077, 0.005440146955650018, 
   0.0027200734778250095`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744737442*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "218", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097690900866223`", ",", "0.005415879885997494`", ",", 
     "0.002707939942998747`"}], "}"}]}],
  SequenceForm[
  "V'[", 218, "]/N = ", {0.6097690900866223, 0.005415879885997494, 
   0.002707939942998747}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174476048*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "219", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.60976919689778`", ",", "0.005391828831587738`", ",", 
     "0.0026959144157938696`"}], "}"}]}],
  SequenceForm[
  "V'[", 219, "]/N = ", {0.60976919689778, 0.005391828831587738, 
   0.0026959144157938696`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744765993*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "220", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097693022922158`", ",", "0.005367990916658416`", ",", 
     "0.0026839954583292086`"}], "}"}]}],
  SequenceForm[
  "V'[", 220, "]/N = ", {0.6097693022922158, 0.005367990916658416, 
   0.0026839954583292086`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744770913*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "221", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097694062949018`", ",", "0.0053443633163233134`", ",", 
     "0.002672181658161657`"}], "}"}]}],
  SequenceForm[
  "V'[", 221, "]/N = ", {0.6097694062949018, 0.0053443633163233134`, 
   0.002672181658161657}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744776071*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "222", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097695089302616`", ",", "0.0053209432554512034`", ",", 
     "0.002660471627725602`"}], "}"}]}],
  SequenceForm[
  "V'[", 222, "]/N = ", {0.6097695089302616, 0.0053209432554512034`, 
   0.002660471627725602}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744781135*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "223", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609769610222185`", ",", "0.005297728007574258`", ",", 
     "0.0026488640037871294`"}], "}"}]}],
  SequenceForm[
  "V'[", 223, "]/N = ", {0.609769610222185, 0.005297728007574258, 
   0.0026488640037871294`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744786141*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "224", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097697101940417`", ",", "0.005274714893825159`", ",", 
     "0.0026373574469125793`"}], "}"}]}],
  SequenceForm[
  "V'[", 224, "]/N = ", {0.6097697101940417, 0.005274714893825159, 
   0.0026373574469125793`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174479163*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "225", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097698088686954`", ",", "0.0052519012819019365`", ",", 
     "0.002625950640950968`"}], "}"}]}],
  SequenceForm[
  "V'[", 225, "]/N = ", {0.6097698088686954, 0.0052519012819019365`, 
   0.002625950640950968}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744796461*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "226", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097699062685161`", ",", "0.005229284585059593`", ",", 
     "0.0026146422925297967`"}], "}"}]}],
  SequenceForm[
  "V'[", 226, "]/N = ", {0.6097699062685161, 0.005229284585059593, 
   0.0026146422925297967`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744801484*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "227", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097700024153935`", ",", "0.005206862261128071`", ",", 
     "0.0026034311305640355`"}], "}"}]}],
  SequenceForm[
  "V'[", 227, "]/N = ", {0.6097700024153935, 0.005206862261128071, 
   0.0026034311305640355`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617448066883`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "228", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097700973307489`", ",", "0.0051846318115553285`", ",", 
     "0.0025923159057776642`"}], "}"}]}],
  SequenceForm[
  "V'[", 228, "]/N = ", {0.6097700973307489, 0.0051846318115553285`, 
   0.0025923159057776642`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744811605*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "229", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097701910355477`", ",", "0.005162590780475083`", ",", 
     "0.002581295390237541`"}], "}"}]}],
  SequenceForm[
  "V'[", 229, "]/N = ", {0.6097701910355477, 0.005162590780475083, 
   0.002581295390237541}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744816702*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "230", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097702835503103`", ",", "0.005140736753798398`", ",", 
     "0.0025703683768991984`"}], "}"}]}],
  SequenceForm[
  "V'[", 230, "]/N = ", {0.6097702835503103, 0.005140736753798398, 
   0.0025703683768991984`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617448219852`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "231", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609770374895124`", ",", "0.005119067358328313`", ",", 
     "0.002559533679164156`"}], "}"}]}],
  SequenceForm[
  "V'[", 231, "]/N = ", {0.609770374895124, 0.005119067358328313, 
   0.002559533679164156}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744827065*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "232", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097704650896534`", ",", "0.005097580260896999`", ",", 
     "0.0025487901304484997`"}], "}"}]}],
  SequenceForm[
  "V'[", 232, "]/N = ", {0.6097704650896534, 0.005097580260896999, 
   0.0025487901304484997`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617448319483`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "233", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097705541531517`", ",", "0.005076273167524503`", ",", 
     "0.0025381365837622515`"}], "}"}]}],
  SequenceForm[
  "V'[", 233, "]/N = ", {0.6097705541531517, 0.005076273167524503, 
   0.0025381365837622515`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.53266174486801*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "234", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097706421044705`", ",", "0.005055143822598865`", ",", 
     "0.0025275719112994323`"}], "}"}]}],
  SequenceForm[
  "V'[", 234, "]/N = ", {0.6097706421044705, 0.005055143822598865, 
   0.0025275719112994323`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617448735647`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "235", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097707289620697`", ",", "0.005034190008076607`", ",", 
     "0.002517095004038303`"}], "}"}]}],
  SequenceForm[
  "V'[", 235, "]/N = ", {0.6097707289620697, 0.005034190008076607, 
   0.002517095004038303}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744879676*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "236", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609770814744028`", ",", "0.005013409542703192`", ",", 
     "0.0025067047713515957`"}], "}"}]}],
  SequenceForm[
  "V'[", 236, "]/N = ", {0.609770814744028, 0.005013409542703192, 
   0.0025067047713515957`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744885561*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "237", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609770899468051`", ",", "0.00499280028125279`", ",", 
     "0.0024964001406263944`"}], "}"}]}],
  SequenceForm[
  "V'[", 237, "]/N = ", {0.609770899468051, 0.00499280028125279, 
   0.0024964001406263944`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744891183*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "238", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097709831514819`", ",", "0.0049723601137868995`", ",", 
     "0.0024861800568934493`"}], "}"}]}],
  SequenceForm[
  "V'[", 238, "]/N = ", {0.6097709831514819, 0.0049723601137868995`, 
   0.0024861800568934493`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744896652*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "239", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097710658113096`", ",", "0.004952086964931133`", ",", 
     "0.002476043482465566`"}], "}"}]}],
  SequenceForm[
  "V'[", 239, "]/N = ", {0.6097710658113096, 0.004952086964931133, 
   0.002476043482465566}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744902214*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "240", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609771147464177`", ",", "0.00493197879316979`", ",", 
     "0.002465989396584895`"}], "}"}]}],
  SequenceForm[
  "V'[", 240, "]/N = ", {0.609771147464177, 0.00493197879316979, 
   0.002465989396584895}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617449071703`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "241", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097712281263902`", ",", "0.004912033590157605`", ",", 
     "0.002456016795078803`"}], "}"}]}],
  SequenceForm[
  "V'[", 241, "]/N = ", {0.6097712281263902, 0.004912033590157605, 
   0.002456016795078803}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744912238*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "242", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097713078139263`", ",", "0.004892249380048259`", ",", 
     "0.00244612469002413`"}], "}"}]}],
  SequenceForm[
  "V'[", 242, "]/N = ", {0.6097713078139263, 0.004892249380048259, 
   0.00244612469002413}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744917365*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "243", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609771386542441`", ",", "0.004872624218839173`", ",", 
     "0.0024363121094195866`"}], "}"}]}],
  SequenceForm[
  "V'[", 243, "]/N = ", {0.609771386542441, 0.004872624218839173, 
   0.0024363121094195866`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617449223948`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "244", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097714643272771`", ",", "0.004853156193731919`", ",", 
     "0.00242657809686596`"}], "}"}]}],
  SequenceForm[
  "V'[", 244, "]/N = ", {0.6097714643272771, 0.004853156193731919, 
   0.00242657809686596}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744927792*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "245", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097715411834713`", ",", "0.004833843422508291`", ",", 
     "0.0024169217112541457`"}], "}"}]}],
  SequenceForm[
  "V'[", 245, "]/N = ", {0.6097715411834713, 0.004833843422508291, 
   0.0024169217112541457`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744932832*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "246", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097716171257618`", ",", "0.004814684052921071`", ",", 
     "0.002407342026460535`"}], "}"}]}],
  SequenceForm[
  "V'[", 246, "]/N = ", {0.6097716171257618, 0.004814684052921071, 
   0.002407342026460535}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744937661*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "247", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097716921685954`", ",", "0.004795676262099417`", ",", 
     "0.0023978381310497078`"}], "}"}]}],
  SequenceForm[
  "V'[", 247, "]/N = ", {0.6097716921685954, 0.004795676262099417, 
   0.0023978381310497078`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.5326617449431133`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "248", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097717663261344`", ",", "0.004776818255968311`", ",", 
     "0.002388409127984155`"}], "}"}]}],
  SequenceForm[
  "V'[", 248, "]/N = ", {0.6097717663261344, 0.004776818255968311, 
   0.002388409127984155}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744948105*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "249", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609771839612263`", ",", "0.0047581082686817535`", ",", 
     "0.0023790541343408763`"}], "}"}]}],
  SequenceForm[
  "V'[", 249, "]/N = ", {0.609771839612263, 0.0047581082686817535`, 
   0.0023790541343408763`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744953493*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "250", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.6097719120405942`", ",", "0.004739544562069243`", ",", 
     "0.0023697722810346214`"}], "}"}]}],
  SequenceForm[
  "V'[", 250, "]/N = ", {0.6097719120405942, 0.004739544562069243, 
   0.0023697722810346214`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744958494*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V'[\"\>", "\[InvisibleSpace]", "251", 
   "\[InvisibleSpace]", "\<\"]/N = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0.609771983624476`", ",", "0.004721125425095353`", ",", 
     "0.0023605627125476763`"}], "}"}]}],
  SequenceForm[
  "V'[", 251, "]/N = ", {0.609771983624476, 0.004721125425095353, 
   0.0023605627125476763`}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5319361537173147`*^9, 3.5319361835242767`*^9}, 
   3.531936229499249*^9, 3.531936278670562*^9, {3.53193640334074*^9, 
   3.5319364598779583`*^9}, 3.531942301576014*^9, 3.531942454885305*^9, {
   3.531950560737726*^9, 3.531950585525522*^9}, 3.531950647907885*^9, 
   3.53195082374443*^9, 3.531959975769034*^9, 3.53204281032726*^9, 
   3.532042985052269*^9, 3.532043363368593*^9, 3.532661744963499*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "We can also use these relations to make a plot of the order parameter P",
 Cell[BoxData[
  SubscriptBox["", "\[Infinity]"]],
  CellChangeTimes->{{3.531933638572998*^9, 3.5319336700920897`*^9}, {
    3.531934060945965*^9, 3.5319340610094843`*^9}, {3.531934156552602*^9, 
    3.531934197192314*^9}, {3.531934332741054*^9, 3.531934338068324*^9}, 
    3.531934369479314*^9, {3.531934408833671*^9, 3.5319344338899183`*^9}, {
    3.5319346046768093`*^9, 3.531934686148472*^9}, {3.531950704887183*^9, 
    3.531950718019948*^9}, {3.5320429103394947`*^9, 3.532042942326765*^9}, 
    3.532043199037157*^9}],
 ", similar to Fig 3:"
}], "Text",
 CellChangeTimes->{{3.531942569315505*^9, 3.5319426072654753`*^9}, {
  3.531960010736998*^9, 3.531960013784823*^9}, {3.5320433953258333`*^9, 
  3.532043411685171*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pinfty", "[", 
   RowBox[{"nmax_", ",", "thisp_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "Vprime"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", "=", "thisp"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Vprime", "=", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"n", "<", 
        RowBox[{"nmax", "-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"n", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Vprime", "=", 
         RowBox[{
          RowBox[{
           SubscriptBox["DFV", "n"], ".", "Vprime"}], "+", 
          SubscriptBox["DFx", "n"]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", "p", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"Vprime", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "^", "nmax"}]}], ")"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.53194263869521*^9, 3.5319427510812473`*^9}, {
   3.531942783379883*^9, 3.531942834185965*^9}, {3.5319428767148733`*^9, 
   3.531942979138967*^9}, {3.531943084252615*^9, 3.531943091732102*^9}, {
   3.531943147739978*^9, 3.531943175051281*^9}, {3.53195083557819*^9, 
   3.531950841446747*^9}, 3.531960002484441*^9, {3.532043423249584*^9, 
   3.53204344441689*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Pinfty", "[", 
    RowBox[{"100", ",", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5319427566248703`*^9, 3.531942764413171*^9}, 
   3.531942863917904*^9, {3.531942986453804*^9, 3.5319429981497307`*^9}, {
   3.531943067310586*^9, 3.531943068294587*^9}, {3.531943100198827*^9, 
   3.531943116646422*^9}, {3.5319431817019997`*^9, 3.531943238584331*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nc8V98fB3CrCFnJKGVL+JaQkHvfQiIjW0M2RbKSiMrOJlE2lUIJqawk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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 1}, {0., 0.9999999999999998}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.531942770966464*^9, {3.531942848393792*^9, 3.5319428816673613`*^9}, {
   3.531942957164276*^9, 3.5319429940120897`*^9}, {3.5319430638093777`*^9, 
   3.5319431201261587`*^9}, {3.531943177963917*^9, 3.531943189350224*^9}, 
   3.5319432339757547`*^9, 3.5319433293848658`*^9, 3.531950934864193*^9, 
   3.5319601061079407`*^9, 3.5326618508538733`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{919, 747},
WindowMargins->{{Automatic, 154}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 90, 1, 33, "Input"],
Cell[CellGroupData[{
Cell[672, 25, 96, 1, 95, "Title"],
Cell[771, 28, 257, 6, 89, "Subtitle"],
Cell[CellGroupData[{
Cell[1053, 38, 112, 1, 83, "Section"],
Cell[1168, 41, 108, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[1301, 46, 1662, 55, 53, "Input"],
Cell[2966, 103, 1182, 29, 38, "Output"],
Cell[4151, 134, 1264, 32, 33, "Output"]
}, Open  ]],
Cell[5430, 169, 749, 14, 70, "Text"],
Cell[CellGroupData[{
Cell[6204, 187, 1670, 57, 110, "Input"],
Cell[7877, 246, 693, 14, 38, "Output"]
}, Open  ]],
Cell[8585, 263, 793, 15, 32, "Text"],
Cell[CellGroupData[{
Cell[9403, 282, 2234, 67, 148, "Input"],
Cell[11640, 351, 1156, 27, 33, "Output"],
Cell[12799, 380, 909, 19, 42, "Output"]
}, Open  ]],
Cell[13723, 402, 928, 16, 32, "Text"],
Cell[CellGroupData[{
Cell[14676, 422, 2253, 71, 129, "Input"],
Cell[16932, 495, 1209, 32, 33, "Output"],
Cell[18144, 529, 740, 16, 33, "Output"]
}, Open  ]],
Cell[18899, 548, 866, 15, 51, "Text"],
Cell[CellGroupData[{
Cell[19790, 567, 677, 12, 33, "Input"],
Cell[20470, 581, 679, 11, 33, "Output"]
}, Open  ]],
Cell[21164, 595, 158, 2, 32, "Text"],
Cell[CellGroupData[{
Cell[21347, 601, 643, 17, 33, "Input"],
Cell[21993, 620, 1522, 39, 42, "Output"]
}, Open  ]],
Cell[23530, 662, 266, 5, 32, "Text"],
Cell[CellGroupData[{
Cell[23821, 671, 569, 11, 33, "Input"],
Cell[24393, 684, 2158, 55, 97, "Output"]
}, Open  ]],
Cell[26566, 742, 187, 4, 32, "Text"],
Cell[CellGroupData[{
Cell[26778, 750, 562, 15, 33, "Input"],
Cell[27343, 767, 1757, 51, 89, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29149, 824, 110, 1, 83, "Section"],
Cell[29262, 827, 426, 7, 51, "Text"],
Cell[CellGroupData[{
Cell[29713, 838, 416, 9, 33, "Input"],
Cell[30132, 849, 1757, 44, 89, "Output"]
}, Open  ]],
Cell[31904, 896, 328, 6, 32, "Text"],
Cell[CellGroupData[{
Cell[32257, 906, 725, 16, 33, "Input"],
Cell[32985, 924, 2354, 62, 85, "Output"]
}, Open  ]],
Cell[35354, 989, 1984, 35, 89, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37375, 1029, 258, 3, 83, "Section"],
Cell[37636, 1034, 897, 27, 51, "Text"],
Cell[CellGroupData[{
Cell[38558, 1065, 1836, 44, 115, "Input"],
Cell[40397, 1111, 2536, 78, 85, "Output"],
Cell[42936, 1191, 1868, 54, 85, "Output"]
}, Open  ]],
Cell[44819, 1248, 1036, 26, 70, "Text"],
Cell[CellGroupData[{
Cell[45880, 1278, 382, 8, 33, "Input"],
Cell[46265, 1288, 1182, 33, 85, "Output"]
}, Open  ]],
Cell[47462, 1324, 110, 1, 32, "Text"],
Cell[CellGroupData[{
Cell[47597, 1329, 155, 3, 33, "Input"],
Cell[47755, 1334, 554, 16, 33, "Output"]
}, Open  ]],
Cell[48324, 1353, 531, 15, 51, "Text"],
Cell[48858, 1370, 347, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[49230, 1383, 384, 11, 33, "Input"],
Cell[49617, 1396, 1483, 43, 107, "Output"]
}, Open  ]],
Cell[51115, 1442, 209, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[51349, 1449, 225, 4, 33, "Input"],
Cell[51577, 1455, 1450, 44, 68, "Output"]
}, Open  ]],
Cell[53042, 1502, 276, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[53343, 1509, 323, 8, 33, "Input"],
Cell[53669, 1519, 8731, 151, 301, "Output"]
}, Open  ]],
Cell[62415, 1673, 370, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[62810, 1686, 291, 6, 33, "Input"],
Cell[63104, 1694, 867, 28, 87, "Output"]
}, Open  ]],
Cell[63986, 1725, 1074, 28, 32, "Text"],
Cell[CellGroupData[{
Cell[65085, 1757, 442, 13, 53, "Input"],
Cell[65530, 1772, 773, 23, 70, "Output"]
}, Open  ]],
Cell[66318, 1798, 232, 5, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66587, 1808, 416, 9, 83, "Section"],
Cell[67006, 1819, 1311, 31, 70, "Text"],
Cell[CellGroupData[{
Cell[68342, 1854, 457, 10, 33, "Input"],
Cell[68802, 1866, 1286, 41, 97, "Output"]
}, Open  ]],
Cell[70103, 1910, 1041, 26, 70, "Text"],
Cell[CellGroupData[{
Cell[71169, 1940, 807, 23, 53, "Input"],
Cell[71979, 1965, 1119, 33, 121, "Output"],
Cell[73101, 2000, 501, 14, 55, "Output"]
}, Open  ]],
Cell[73617, 2017, 1610, 46, 77, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75264, 2068, 109, 1, 83, "Section"],
Cell[75376, 2071, 349, 7, 51, "Text"],
Cell[75728, 2080, 1075, 25, 37, "Input"],
Cell[76806, 2107, 574, 18, 36, "Input"],
Cell[77383, 2127, 1881, 35, 70, "Text"],
Cell[CellGroupData[{
Cell[79289, 2166, 1846, 41, 129, "Input"],
Cell[81138, 2209, 561, 8, 33, "Output"],
Cell[81702, 2219, 613, 10, 33, "Output"],
Cell[CellGroupData[{
Cell[82340, 2233, 847, 17, 25, "Print"],
Cell[83190, 2252, 749, 13, 25, "Print"],
Cell[83942, 2267, 847, 17, 25, "Print"],
Cell[84792, 2286, 842, 17, 25, "Print"],
Cell[85637, 2305, 840, 17, 25, "Print"],
Cell[86480, 2324, 847, 17, 25, "Print"],
Cell[87330, 2343, 847, 17, 25, "Print"],
Cell[88180, 2362, 843, 17, 25, "Print"],
Cell[89026, 2381, 844, 17, 25, "Print"],
Cell[89873, 2400, 845, 17, 25, "Print"],
Cell[90721, 2419, 843, 17, 25, "Print"],
Cell[91567, 2438, 843, 17, 25, "Print"],
Cell[92413, 2457, 843, 17, 25, "Print"],
Cell[93259, 2476, 846, 17, 25, "Print"],
Cell[94108, 2495, 842, 17, 25, "Print"],
Cell[94953, 2514, 847, 17, 25, "Print"],
Cell[95803, 2533, 848, 17, 25, "Print"],
Cell[96654, 2552, 846, 17, 25, "Print"],
Cell[97503, 2571, 843, 17, 25, "Print"],
Cell[98349, 2590, 845, 17, 25, "Print"],
Cell[99197, 2609, 843, 17, 25, "Print"],
Cell[100043, 2628, 848, 17, 25, "Print"],
Cell[100894, 2647, 849, 17, 25, "Print"],
Cell[101746, 2666, 849, 17, 25, "Print"],
Cell[102598, 2685, 847, 17, 25, "Print"],
Cell[103448, 2704, 846, 17, 25, "Print"],
Cell[104297, 2723, 845, 17, 25, "Print"],
Cell[105145, 2742, 845, 17, 25, "Print"],
Cell[105993, 2761, 848, 17, 25, "Print"],
Cell[106844, 2780, 843, 17, 25, "Print"],
Cell[107690, 2799, 847, 17, 25, "Print"],
Cell[108540, 2818, 839, 17, 25, "Print"],
Cell[109382, 2837, 849, 17, 25, "Print"],
Cell[110234, 2856, 849, 17, 25, "Print"],
Cell[111086, 2875, 843, 17, 25, "Print"],
Cell[111932, 2894, 849, 17, 25, "Print"],
Cell[112784, 2913, 849, 17, 25, "Print"],
Cell[113636, 2932, 849, 17, 25, "Print"],
Cell[114488, 2951, 849, 17, 25, "Print"],
Cell[115340, 2970, 849, 17, 25, "Print"],
Cell[116192, 2989, 849, 17, 25, "Print"],
Cell[117044, 3008, 849, 17, 25, "Print"],
Cell[117896, 3027, 851, 17, 25, "Print"],
Cell[118750, 3046, 846, 17, 25, "Print"],
Cell[119599, 3065, 849, 17, 25, "Print"],
Cell[120451, 3084, 849, 17, 25, "Print"],
Cell[121303, 3103, 843, 17, 25, "Print"],
Cell[122149, 3122, 846, 17, 25, "Print"],
Cell[122998, 3141, 845, 17, 25, "Print"],
Cell[123846, 3160, 848, 17, 25, "Print"],
Cell[124697, 3179, 846, 17, 25, "Print"],
Cell[125546, 3198, 851, 17, 25, "Print"],
Cell[126400, 3217, 844, 17, 25, "Print"],
Cell[127247, 3236, 849, 17, 25, "Print"],
Cell[128099, 3255, 849, 17, 25, "Print"],
Cell[128951, 3274, 847, 17, 25, "Print"],
Cell[129801, 3293, 843, 17, 25, "Print"],
Cell[130647, 3312, 843, 17, 25, "Print"],
Cell[131493, 3331, 848, 17, 25, "Print"],
Cell[132344, 3350, 848, 17, 25, "Print"],
Cell[133195, 3369, 850, 17, 25, "Print"],
Cell[134048, 3388, 845, 17, 25, "Print"],
Cell[134896, 3407, 846, 17, 25, "Print"],
Cell[135745, 3426, 843, 17, 25, "Print"],
Cell[136591, 3445, 848, 17, 25, "Print"],
Cell[137442, 3464, 841, 17, 25, "Print"],
Cell[138286, 3483, 845, 17, 25, "Print"],
Cell[139134, 3502, 848, 17, 25, "Print"],
Cell[139985, 3521, 847, 17, 25, "Print"],
Cell[140835, 3540, 845, 17, 25, "Print"],
Cell[141683, 3559, 843, 17, 25, "Print"],
Cell[142529, 3578, 850, 17, 25, "Print"],
Cell[143382, 3597, 848, 17, 25, "Print"],
Cell[144233, 3616, 851, 17, 25, "Print"],
Cell[145087, 3635, 848, 17, 25, "Print"],
Cell[145938, 3654, 850, 17, 25, "Print"],
Cell[146791, 3673, 845, 17, 25, "Print"],
Cell[147639, 3692, 850, 17, 25, "Print"],
Cell[148492, 3711, 841, 17, 25, "Print"],
Cell[149336, 3730, 848, 17, 25, "Print"],
Cell[150187, 3749, 848, 17, 25, "Print"],
Cell[151038, 3768, 851, 17, 25, "Print"],
Cell[151892, 3787, 848, 17, 25, "Print"],
Cell[152743, 3806, 850, 17, 25, "Print"],
Cell[153596, 3825, 848, 17, 25, "Print"],
Cell[154447, 3844, 851, 17, 25, "Print"],
Cell[155301, 3863, 850, 17, 25, "Print"],
Cell[156154, 3882, 847, 17, 25, "Print"],
Cell[157004, 3901, 845, 17, 25, "Print"],
Cell[157852, 3920, 846, 17, 25, "Print"],
Cell[158701, 3939, 848, 17, 25, "Print"],
Cell[159552, 3958, 848, 17, 25, "Print"],
Cell[160403, 3977, 844, 17, 25, "Print"],
Cell[161250, 3996, 848, 17, 25, "Print"],
Cell[162101, 4015, 851, 17, 25, "Print"],
Cell[162955, 4034, 848, 17, 25, "Print"],
Cell[163806, 4053, 848, 17, 25, "Print"],
Cell[164657, 4072, 845, 17, 25, "Print"],
Cell[165505, 4091, 848, 17, 25, "Print"],
Cell[166356, 4110, 852, 17, 25, "Print"],
Cell[167211, 4129, 850, 17, 25, "Print"],
Cell[168064, 4148, 850, 17, 25, "Print"],
Cell[168917, 4167, 850, 17, 25, "Print"],
Cell[169770, 4186, 850, 17, 25, "Print"],
Cell[170623, 4205, 847, 17, 25, "Print"],
Cell[171473, 4224, 853, 17, 25, "Print"],
Cell[172329, 4243, 853, 17, 25, "Print"],
Cell[173185, 4262, 851, 17, 25, "Print"],
Cell[174039, 4281, 845, 17, 25, "Print"],
Cell[174887, 4300, 850, 17, 25, "Print"],
Cell[175740, 4319, 850, 17, 25, "Print"],
Cell[176593, 4338, 852, 17, 25, "Print"],
Cell[177448, 4357, 848, 17, 25, "Print"],
Cell[178299, 4376, 844, 17, 25, "Print"],
Cell[179146, 4395, 850, 17, 25, "Print"],
Cell[179999, 4414, 845, 17, 25, "Print"],
Cell[180847, 4433, 849, 17, 25, "Print"],
Cell[181699, 4452, 852, 17, 25, "Print"],
Cell[182554, 4471, 849, 17, 25, "Print"],
Cell[183406, 4490, 851, 17, 25, "Print"],
Cell[184260, 4509, 848, 17, 25, "Print"],
Cell[185111, 4528, 849, 17, 25, "Print"],
Cell[185963, 4547, 852, 17, 25, "Print"],
Cell[186818, 4566, 849, 17, 25, "Print"],
Cell[187670, 4585, 854, 17, 25, "Print"],
Cell[188527, 4604, 847, 17, 25, "Print"],
Cell[189377, 4623, 848, 17, 25, "Print"],
Cell[190228, 4642, 851, 17, 25, "Print"],
Cell[191082, 4661, 845, 17, 25, "Print"],
Cell[191930, 4680, 843, 17, 25, "Print"],
Cell[192776, 4699, 847, 17, 25, "Print"],
Cell[193626, 4718, 849, 17, 25, "Print"],
Cell[194478, 4737, 847, 17, 25, "Print"],
Cell[195328, 4756, 844, 17, 25, "Print"],
Cell[196175, 4775, 849, 17, 25, "Print"],
Cell[197027, 4794, 849, 17, 25, "Print"],
Cell[197879, 4813, 852, 17, 25, "Print"],
Cell[198734, 4832, 849, 17, 25, "Print"],
Cell[199586, 4851, 849, 17, 25, "Print"],
Cell[200438, 4870, 849, 17, 25, "Print"],
Cell[201290, 4889, 847, 17, 25, "Print"],
Cell[202140, 4908, 851, 17, 25, "Print"],
Cell[202994, 4927, 849, 17, 25, "Print"],
Cell[203846, 4946, 849, 17, 25, "Print"],
Cell[204698, 4965, 845, 17, 25, "Print"],
Cell[205546, 4984, 852, 17, 25, "Print"],
Cell[206401, 5003, 851, 17, 25, "Print"],
Cell[207255, 5022, 849, 17, 25, "Print"],
Cell[208107, 5041, 851, 17, 25, "Print"],
Cell[208961, 5060, 849, 17, 25, "Print"],
Cell[209813, 5079, 851, 17, 25, "Print"],
Cell[210667, 5098, 852, 17, 25, "Print"],
Cell[211522, 5117, 852, 17, 25, "Print"],
Cell[212377, 5136, 854, 17, 25, "Print"],
Cell[213234, 5155, 851, 17, 25, "Print"],
Cell[214088, 5174, 849, 17, 25, "Print"],
Cell[214940, 5193, 847, 17, 25, "Print"],
Cell[215790, 5212, 849, 17, 25, "Print"],
Cell[216642, 5231, 854, 17, 25, "Print"],
Cell[217499, 5250, 854, 17, 25, "Print"],
Cell[218356, 5269, 857, 17, 25, "Print"],
Cell[219216, 5288, 852, 17, 25, "Print"],
Cell[220071, 5307, 852, 17, 25, "Print"],
Cell[220926, 5326, 852, 17, 25, "Print"],
Cell[221781, 5345, 847, 17, 25, "Print"],
Cell[222631, 5364, 850, 17, 25, "Print"],
Cell[223484, 5383, 851, 17, 25, "Print"],
Cell[224338, 5402, 852, 17, 25, "Print"],
Cell[225193, 5421, 852, 17, 25, "Print"],
Cell[226048, 5440, 847, 17, 25, "Print"],
Cell[226898, 5459, 851, 17, 25, "Print"],
Cell[227752, 5478, 852, 17, 25, "Print"],
Cell[228607, 5497, 841, 17, 25, "Print"],
Cell[229451, 5516, 847, 17, 25, "Print"],
Cell[230301, 5535, 849, 17, 25, "Print"],
Cell[231153, 5554, 852, 17, 25, "Print"],
Cell[232008, 5573, 849, 17, 25, "Print"],
Cell[232860, 5592, 855, 17, 25, "Print"],
Cell[233718, 5611, 843, 17, 25, "Print"],
Cell[234564, 5630, 843, 17, 25, "Print"],
Cell[235410, 5649, 852, 17, 25, "Print"],
Cell[236265, 5668, 851, 17, 25, "Print"],
Cell[237119, 5687, 850, 17, 25, "Print"],
Cell[237972, 5706, 849, 17, 25, "Print"],
Cell[238824, 5725, 850, 17, 25, "Print"],
Cell[239677, 5744, 851, 17, 25, "Print"],
Cell[240531, 5763, 847, 17, 25, "Print"],
Cell[241381, 5782, 855, 17, 25, "Print"],
Cell[242239, 5801, 854, 17, 25, "Print"],
Cell[243096, 5820, 852, 17, 25, "Print"],
Cell[243951, 5839, 849, 17, 25, "Print"],
Cell[244803, 5858, 854, 17, 25, "Print"],
Cell[245660, 5877, 850, 17, 25, "Print"],
Cell[246513, 5896, 854, 17, 25, "Print"],
Cell[247370, 5915, 849, 17, 25, "Print"],
Cell[248222, 5934, 852, 17, 25, "Print"],
Cell[249077, 5953, 847, 17, 25, "Print"],
Cell[249927, 5972, 852, 17, 25, "Print"],
Cell[250782, 5991, 849, 17, 25, "Print"],
Cell[251634, 6010, 852, 17, 25, "Print"],
Cell[252489, 6029, 849, 17, 25, "Print"],
Cell[253341, 6048, 851, 17, 25, "Print"],
Cell[254195, 6067, 852, 17, 25, "Print"],
Cell[255050, 6086, 857, 17, 25, "Print"],
Cell[255910, 6105, 855, 17, 25, "Print"],
Cell[256768, 6124, 854, 17, 25, "Print"],
Cell[257625, 6143, 852, 17, 25, "Print"],
Cell[258480, 6162, 851, 17, 25, "Print"],
Cell[259334, 6181, 855, 17, 25, "Print"],
Cell[260192, 6200, 852, 17, 25, "Print"],
Cell[261047, 6219, 852, 17, 25, "Print"],
Cell[261902, 6238, 855, 17, 25, "Print"],
Cell[262760, 6257, 855, 17, 25, "Print"],
Cell[263618, 6276, 849, 17, 25, "Print"],
Cell[264470, 6295, 854, 17, 25, "Print"],
Cell[265327, 6314, 849, 17, 25, "Print"],
Cell[266179, 6333, 852, 17, 25, "Print"],
Cell[267034, 6352, 848, 17, 25, "Print"],
Cell[267885, 6371, 848, 17, 25, "Print"],
Cell[268736, 6390, 852, 17, 25, "Print"],
Cell[269591, 6409, 852, 17, 25, "Print"],
Cell[270446, 6428, 852, 17, 25, "Print"],
Cell[271301, 6447, 850, 17, 25, "Print"],
Cell[272154, 6466, 851, 17, 25, "Print"],
Cell[273008, 6485, 852, 17, 25, "Print"],
Cell[273863, 6504, 852, 17, 25, "Print"],
Cell[274718, 6523, 854, 17, 25, "Print"],
Cell[275575, 6542, 855, 17, 25, "Print"],
Cell[276433, 6561, 849, 17, 25, "Print"],
Cell[277285, 6580, 854, 17, 25, "Print"],
Cell[278142, 6599, 847, 17, 25, "Print"],
Cell[278992, 6618, 854, 17, 25, "Print"],
Cell[279849, 6637, 851, 17, 25, "Print"],
Cell[280703, 6656, 854, 17, 25, "Print"],
Cell[281560, 6675, 849, 17, 25, "Print"],
Cell[282412, 6694, 850, 17, 25, "Print"],
Cell[283265, 6713, 848, 17, 25, "Print"],
Cell[284116, 6732, 855, 17, 25, "Print"],
Cell[284974, 6751, 849, 17, 25, "Print"],
Cell[285826, 6770, 847, 17, 25, "Print"],
Cell[286676, 6789, 849, 17, 25, "Print"],
Cell[287528, 6808, 847, 17, 25, "Print"],
Cell[288378, 6827, 852, 17, 25, "Print"],
Cell[289233, 6846, 847, 17, 25, "Print"],
Cell[290083, 6865, 852, 17, 25, "Print"],
Cell[290938, 6884, 849, 17, 25, "Print"],
Cell[291790, 6903, 854, 17, 25, "Print"],
Cell[292647, 6922, 849, 17, 25, "Print"],
Cell[293499, 6941, 853, 17, 25, "Print"],
Cell[294355, 6960, 852, 17, 25, "Print"],
Cell[295210, 6979, 850, 17, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[296087, 7000, 819, 15, 32, "Text"],
Cell[296909, 7017, 1619, 40, 167, "Input"],
Cell[CellGroupData[{
Cell[298553, 7061, 490, 10, 33, "Input"],
Cell[299046, 7073, 16715, 280, 301, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

